The QCD equation of state in background magnetic fields

We determine the equation of state of 2+1-flavor QCD with physical quark masses, in the presence of a constant (electro)magnetic background field on the lattice. To determine the free energy at nonzero magnetic fields we develop a new method, which is based on an integral over the quark masses up to asymptotically large values where the effect of the magnetic field can be neglected. The method is compared to other approaches in the literature and found to be advantageous for the determination of the equation of state up to large magnetic fields. Thermodynamic observables including the longitudinal and transverse pressure, magnetization, energy density, entropy density and interaction measure are presented for a wide range of temperatures and magnetic fields, and provided in ancillary files. The behavior of these observables confirms our previous result that the transition temperature is reduced by the magnetic field. We calculate the magnetic susceptibility and permeability, verifying that the thermal QCD medium is paramagnetic around and above the transition temperature, while we also find evidence for weak diamagnetism at low temperatures.

==> anc/table_EoS_B.dat <==
# QCD EoS at B>0, T>0, based on the lattice results of the paper
#  ``The QCD equation of state in background magnetic fields''
#
#  contact: Gergely Endrodi
#  gergely.endrodi@physik.uni-regensburg.de
#
#  02. June 2014
#
# Delta[X] = X(B)-X(B=0), full[X] = X(B)
#  the observables are X=p_z, I^(Phi), e^total (in units of GeV^4)
#                        s (GeV^3) and M (GeV^2)
#
# gnuplot example for plotting the change in the longitudinal pressure:
#  t(i)=sprintf("Delta p(eB=%.1f)",i)
#  p for [i=0:7] 'table_EoS_B' i i u 1:3:4 w e title t(i/10.)
#
#
#
#T(MeV)	eB(GeV^2)	Delta[p_z]	error		full[p_z]	error		Delta[I^(Phi)]	error		full[I^(Phi)]	error		Delta[e^total]	error		full[e^total]	error		Delta[s]	error		full[s]		error		Delta[M]	error		full[M]		error		
114	0.0		0.000000	0.000000	0.000043	0.000013	0.000000	0.000000	0.000111	0.000053	0.000000	0.000000	0.000240	0.000098	0.000000	0.000000	0.002522	0.000878	0.000000	0.000000	0.000000	0.000000	
115	0.0		0.000000	0.000000	0.000046	0.000012	0.000000	0.000000	0.000123	0.000047	0.000000	0.000000	0.000263	0.000089	0.000000	0.000000	0.002712	0.000808	0.000000	0.000000	0.000000	0.000000	
116	0.0		0.000000	0.000000	0.000050	0.000011	0.000000	0.000000	0.000135	0.000041	0.000000	0.000000	0.000286	0.000080	0.000000	0.000000	0.002903	0.000745	0.000000	0.000000	0.000000	0.000000	
117	0.0		0.000000	0.000000	0.000054	0.000011	0.000000	0.000000	0.000147	0.000035	0.000000	0.000000	0.000310	0.000071	0.000000	0.000000	0.003095	0.000692	0.000000	0.000000	0.000000	0.000000	
118	0.0		0.000000	0.000000	0.000058	0.000011	0.000000	0.000000	0.000159	0.000029	0.000000	0.000000	0.000333	0.000064	0.000000	0.000000	0.003289	0.000649	0.000000	0.000000	0.000000	0.000000	
119	0.0		0.000000	0.000000	0.000061	0.000012	0.000000	0.000000	0.000171	0.000024	0.000000	0.000000	0.000357	0.000058	0.000000	0.000000	0.003486	0.000619	0.000000	0.000000	0.000000	0.000000	
120	0.0		0.000000	0.000000	0.000065	0.000012	0.000000	0.000000	0.000184	0.000020	0.000000	0.000000	0.000382	0.000054	0.000000	0.000000	0.003685	0.000601	0.000000	0.000000	0.000000	0.000000	
121	0.0		0.000000	0.000000	0.000069	0.000013	0.000000	0.000000	0.000197	0.000017	0.000000	0.000000	0.000407	0.000051	0.000000	0.000000	0.003889	0.000596	0.000000	0.000000	0.000000	0.000000	
122	0.0		0.000000	0.000000	0.000074	0.000014	0.000000	0.000000	0.000210	0.000016	0.000000	0.000000	0.000432	0.000051	0.000000	0.000000	0.004098	0.000601	0.000000	0.000000	0.000000	0.000000	
123	0.0		0.000000	0.000000	0.000078	0.000015	0.000000	0.000000	0.000223	0.000016	0.000000	0.000000	0.000459	0.000052	0.000000	0.000000	0.004311	0.000615	0.000000	0.000000	0.000000	0.000000	
124	0.0		0.000000	0.000000	0.000082	0.000016	0.000000	0.000000	0.000237	0.000019	0.000000	0.000000	0.000486	0.000054	0.000000	0.000000	0.004531	0.000635	0.000000	0.000000	0.000000	0.000000	
125	0.0		0.000000	0.000000	0.000087	0.000017	0.000000	0.000000	0.000252	0.000022	0.000000	0.000000	0.000513	0.000057	0.000000	0.000000	0.004757	0.000659	0.000000	0.000000	0.000000	0.000000	
126	0.0		0.000000	0.000000	0.000091	0.000018	0.000000	0.000000	0.000267	0.000025	0.000000	0.000000	0.000542	0.000061	0.000000	0.000000	0.004990	0.000684	0.000000	0.000000	0.000000	0.000000	
127	0.0		0.000000	0.000000	0.000096	0.000019	0.000000	0.000000	0.000282	0.000029	0.000000	0.000000	0.000572	0.000065	0.000000	0.000000	0.005231	0.000708	0.000000	0.000000	0.000000	0.000000	
128	0.0		0.000000	0.000000	0.000101	0.000019	0.000000	0.000000	0.000299	0.000033	0.000000	0.000000	0.000603	0.000070	0.000000	0.000000	0.005480	0.000731	0.000000	0.000000	0.000000	0.000000	
129	0.0		0.000000	0.000000	0.000106	0.000019	0.000000	0.000000	0.000315	0.000037	0.000000	0.000000	0.000635	0.000074	0.000000	0.000000	0.005739	0.000749	0.000000	0.000000	0.000000	0.000000	
130	0.0		0.000000	0.000000	0.000112	0.000019	0.000000	0.000000	0.000333	0.000041	0.000000	0.000000	0.000668	0.000078	0.000000	0.000000	0.006008	0.000764	0.000000	0.000000	0.000000	0.000000	
131	0.0		0.000000	0.000000	0.000117	0.000019	0.000000	0.000000	0.000351	0.000045	0.000000	0.000000	0.000703	0.000082	0.000000	0.000000	0.006287	0.000774	0.000000	0.000000	0.000000	0.000000	
132	0.0		0.000000	0.000000	0.000123	0.000019	0.000000	0.000000	0.000370	0.000049	0.000000	0.000000	0.000740	0.000087	0.000000	0.000000	0.006578	0.000781	0.000000	0.000000	0.000000	0.000000	
133	0.0		0.000000	0.000000	0.000129	0.000018	0.000000	0.000000	0.000390	0.000053	0.000000	0.000000	0.000778	0.000091	0.000000	0.000000	0.006881	0.000785	0.000000	0.000000	0.000000	0.000000	
134	0.0		0.000000	0.000000	0.000136	0.000018	0.000000	0.000000	0.000411	0.000057	0.000000	0.000000	0.000818	0.000095	0.000000	0.000000	0.007199	0.000787	0.000000	0.000000	0.000000	0.000000	
135	0.0		0.000000	0.000000	0.000142	0.000017	0.000000	0.000000	0.000434	0.000061	0.000000	0.000000	0.000861	0.000100	0.000000	0.000000	0.007533	0.000788	0.000000	0.000000	0.000000	0.000000	
136	0.0		0.000000	0.000000	0.000150	0.000017	0.000000	0.000000	0.000458	0.000065	0.000000	0.000000	0.000906	0.000105	0.000000	0.000000	0.007885	0.000791	0.000000	0.000000	0.000000	0.000000	
137	0.0		0.000000	0.000000	0.000157	0.000016	0.000000	0.000000	0.000484	0.000069	0.000000	0.000000	0.000955	0.000110	0.000000	0.000000	0.008255	0.000794	0.000000	0.000000	0.000000	0.000000	
138	0.0		0.000000	0.000000	0.000165	0.000015	0.000000	0.000000	0.000512	0.000073	0.000000	0.000000	0.001006	0.000114	0.000000	0.000000	0.008645	0.000799	0.000000	0.000000	0.000000	0.000000	
139	0.0		0.000000	0.000000	0.000174	0.000015	0.000000	0.000000	0.000542	0.000076	0.000000	0.000000	0.001062	0.000119	0.000000	0.000000	0.009057	0.000805	0.000000	0.000000	0.000000	0.000000	
140	0.0		0.000000	0.000000	0.000183	0.000015	0.000000	0.000000	0.000575	0.000080	0.000000	0.000000	0.001121	0.000124	0.000000	0.000000	0.009493	0.000813	0.000000	0.000000	0.000000	0.000000	
141	0.0		0.000000	0.000000	0.000193	0.000015	0.000000	0.000000	0.000609	0.000083	0.000000	0.000000	0.001184	0.000127	0.000000	0.000000	0.009952	0.000821	0.000000	0.000000	0.000000	0.000000	
142	0.0		0.000000	0.000000	0.000203	0.000015	0.000000	0.000000	0.000647	0.000085	0.000000	0.000000	0.001252	0.000131	0.000000	0.000000	0.010438	0.000829	0.000000	0.000000	0.000000	0.000000	
143	0.0		0.000000	0.000000	0.000214	0.000015	0.000000	0.000000	0.000687	0.000087	0.000000	0.000000	0.001324	0.000133	0.000000	0.000000	0.010951	0.000835	0.000000	0.000000	0.000000	0.000000	
144	0.0		0.000000	0.000000	0.000225	0.000015	0.000000	0.000000	0.000730	0.000088	0.000000	0.000000	0.001402	0.000134	0.000000	0.000000	0.011494	0.000838	0.000000	0.000000	0.000000	0.000000	
145	0.0		0.000000	0.000000	0.000237	0.000016	0.000000	0.000000	0.000776	0.000089	0.000000	0.000000	0.001485	0.000134	0.000000	0.000000	0.012066	0.000837	0.000000	0.000000	0.000000	0.000000	
146	0.0		0.000000	0.000000	0.000250	0.000016	0.000000	0.000000	0.000826	0.000089	0.000000	0.000000	0.001573	0.000133	0.000000	0.000000	0.012670	0.000830	0.000000	0.000000	0.000000	0.000000	
147	0.0		0.000000	0.000000	0.000264	0.000017	0.000000	0.000000	0.000878	0.000087	0.000000	0.000000	0.001667	0.000130	0.000000	0.000000	0.013307	0.000817	0.000000	0.000000	0.000000	0.000000	
148	0.0		0.000000	0.000000	0.000279	0.000017	0.000000	0.000000	0.000935	0.000085	0.000000	0.000000	0.001767	0.000126	0.000000	0.000000	0.013974	0.000798	0.000000	0.000000	0.000000	0.000000	
149	0.0		0.000000	0.000000	0.000294	0.000017	0.000000	0.000000	0.000994	0.000083	0.000000	0.000000	0.001872	0.000121	0.000000	0.000000	0.014673	0.000773	0.000000	0.000000	0.000000	0.000000	
150	0.0		0.000000	0.000000	0.000310	0.000017	0.000000	0.000000	0.001056	0.000080	0.000000	0.000000	0.001982	0.000115	0.000000	0.000000	0.015402	0.000743	0.000000	0.000000	0.000000	0.000000	
151	0.0		0.000000	0.000000	0.000327	0.000018	0.000000	0.000000	0.001121	0.000077	0.000000	0.000000	0.002098	0.000107	0.000000	0.000000	0.016160	0.000708	0.000000	0.000000	0.000000	0.000000	
152	0.0		0.000000	0.000000	0.000344	0.000018	0.000000	0.000000	0.001189	0.000073	0.000000	0.000000	0.002220	0.000099	0.000000	0.000000	0.016948	0.000670	0.000000	0.000000	0.000000	0.000000	
153	0.0		0.000000	0.000000	0.000363	0.000018	0.000000	0.000000	0.001260	0.000070	0.000000	0.000000	0.002346	0.000091	0.000000	0.000000	0.017764	0.000628	0.000000	0.000000	0.000000	0.000000	
154	0.0		0.000000	0.000000	0.000382	0.000018	0.000000	0.000000	0.001333	0.000066	0.000000	0.000000	0.002478	0.000082	0.000000	0.000000	0.018608	0.000586	0.000000	0.000000	0.000000	0.000000	
155	0.0		0.000000	0.000000	0.000403	0.000018	0.000000	0.000000	0.001409	0.000063	0.000000	0.000000	0.002614	0.000073	0.000000	0.000000	0.019480	0.000543	0.000000	0.000000	0.000000	0.000000	
156	0.0		0.000000	0.000000	0.000424	0.000018	0.000000	0.000000	0.001487	0.000061	0.000000	0.000000	0.002756	0.000066	0.000000	0.000000	0.020378	0.000502	0.000000	0.000000	0.000000	0.000000	
157	0.0		0.000000	0.000000	0.000446	0.000018	0.000000	0.000000	0.001568	0.000060	0.000000	0.000000	0.002903	0.000059	0.000000	0.000000	0.021303	0.000466	0.000000	0.000000	0.000000	0.000000	
158	0.0		0.000000	0.000000	0.000468	0.000018	0.000000	0.000000	0.001650	0.000059	0.000000	0.000000	0.003054	0.000056	0.000000	0.000000	0.022253	0.000436	0.000000	0.000000	0.000000	0.000000	
159	0.0		0.000000	0.000000	0.000492	0.000018	0.000000	0.000000	0.001735	0.000059	0.000000	0.000000	0.003210	0.000055	0.000000	0.000000	0.023228	0.000415	0.000000	0.000000	0.000000	0.000000	
160	0.0		0.000000	0.000000	0.000517	0.000019	0.000000	0.000000	0.001822	0.000061	0.000000	0.000000	0.003371	0.000059	0.000000	0.000000	0.024227	0.000405	0.000000	0.000000	0.000000	0.000000	
161	0.0		0.000000	0.000000	0.000542	0.000019	0.000000	0.000000	0.001910	0.000063	0.000000	0.000000	0.003537	0.000065	0.000000	0.000000	0.025250	0.000409	0.000000	0.000000	0.000000	0.000000	
162	0.0		0.000000	0.000000	0.000569	0.000019	0.000000	0.000000	0.002001	0.000066	0.000000	0.000000	0.003707	0.000074	0.000000	0.000000	0.026297	0.000424	0.000000	0.000000	0.000000	0.000000	
163	0.0		0.000000	0.000000	0.000596	0.000020	0.000000	0.000000	0.002092	0.000069	0.000000	0.000000	0.003882	0.000084	0.000000	0.000000	0.027366	0.000450	0.000000	0.000000	0.000000	0.000000	
164	0.0		0.000000	0.000000	0.000625	0.000021	0.000000	0.000000	0.002186	0.000072	0.000000	0.000000	0.004061	0.000096	0.000000	0.000000	0.028457	0.000484	0.000000	0.000000	0.000000	0.000000	
165	0.0		0.000000	0.000000	0.000654	0.000022	0.000000	0.000000	0.002281	0.000076	0.000000	0.000000	0.004244	0.000108	0.000000	0.000000	0.029569	0.000523	0.000000	0.000000	0.000000	0.000000	
166	0.0		0.000000	0.000000	0.000685	0.000023	0.000000	0.000000	0.002377	0.000079	0.000000	0.000000	0.004432	0.000119	0.000000	0.000000	0.030702	0.000566	0.000000	0.000000	0.000000	0.000000	
167	0.0		0.000000	0.000000	0.000716	0.000024	0.000000	0.000000	0.002474	0.000082	0.000000	0.000000	0.004624	0.000131	0.000000	0.000000	0.031856	0.000611	0.000000	0.000000	0.000000	0.000000	
168	0.0		0.000000	0.000000	0.000749	0.000025	0.000000	0.000000	0.002573	0.000085	0.000000	0.000000	0.004820	0.000142	0.000000	0.000000	0.033029	0.000656	0.000000	0.000000	0.000000	0.000000	
169	0.0		0.000000	0.000000	0.000782	0.000027	0.000000	0.000000	0.002673	0.000088	0.000000	0.000000	0.005020	0.000153	0.000000	0.000000	0.034222	0.000700	0.000000	0.000000	0.000000	0.000000	
170	0.0		0.000000	0.000000	0.000817	0.000028	0.000000	0.000000	0.002773	0.000090	0.000000	0.000000	0.005224	0.000163	0.000000	0.000000	0.035432	0.000742	0.000000	0.000000	0.000000	0.000000	
171	0.0		0.000000	0.000000	0.000852	0.000029	0.000000	0.000000	0.002874	0.000092	0.000000	0.000000	0.005432	0.000172	0.000000	0.000000	0.036661	0.000780	0.000000	0.000000	0.000000	0.000000	
172	0.0		0.000000	0.000000	0.000889	0.000030	0.000000	0.000000	0.002976	0.000094	0.000000	0.000000	0.005644	0.000180	0.000000	0.000000	0.037907	0.000815	0.000000	0.000000	0.000000	0.000000	
173	0.0		0.000000	0.000000	0.000926	0.000032	0.000000	0.000000	0.003079	0.000094	0.000000	0.000000	0.005860	0.000187	0.000000	0.000000	0.039170	0.000845	0.000000	0.000000	0.000000	0.000000	
174	0.0		0.000000	0.000000	0.000965	0.000033	0.000000	0.000000	0.003182	0.000094	0.000000	0.000000	0.006079	0.000192	0.000000	0.000000	0.040450	0.000871	0.000000	0.000000	0.000000	0.000000	
175	0.0		0.000000	0.000000	0.001005	0.000034	0.000000	0.000000	0.003286	0.000094	0.000000	0.000000	0.006303	0.000197	0.000000	0.000000	0.041748	0.000892	0.000000	0.000000	0.000000	0.000000	
176	0.0		0.000000	0.000000	0.001046	0.000035	0.000000	0.000000	0.003390	0.000092	0.000000	0.000000	0.006530	0.000200	0.000000	0.000000	0.043063	0.000909	0.000000	0.000000	0.000000	0.000000	
177	0.0		0.000000	0.000000	0.001089	0.000036	0.000000	0.000000	0.003495	0.000091	0.000000	0.000000	0.006762	0.000203	0.000000	0.000000	0.044396	0.000921	0.000000	0.000000	0.000000	0.000000	
178	0.0		0.000000	0.000000	0.001132	0.000036	0.000000	0.000000	0.003601	0.000088	0.000000	0.000000	0.006998	0.000204	0.000000	0.000000	0.045747	0.000928	0.000000	0.000000	0.000000	0.000000	
179	0.0		0.000000	0.000000	0.001177	0.000037	0.000000	0.000000	0.003707	0.000086	0.000000	0.000000	0.007239	0.000204	0.000000	0.000000	0.047116	0.000931	0.000000	0.000000	0.000000	0.000000	
180	0.0		0.000000	0.000000	0.001223	0.000037	0.000000	0.000000	0.003815	0.000082	0.000000	0.000000	0.007484	0.000203	0.000000	0.000000	0.048503	0.000929	0.000000	0.000000	0.000000	0.000000	
181	0.0		0.000000	0.000000	0.001271	0.000038	0.000000	0.000000	0.003922	0.000079	0.000000	0.000000	0.007734	0.000201	0.000000	0.000000	0.049909	0.000923	0.000000	0.000000	0.000000	0.000000	
182	0.0		0.000000	0.000000	0.001320	0.000038	0.000000	0.000000	0.004031	0.000075	0.000000	0.000000	0.007989	0.000198	0.000000	0.000000	0.051334	0.000913	0.000000	0.000000	0.000000	0.000000	
183	0.0		0.000000	0.000000	0.001370	0.000038	0.000000	0.000000	0.004140	0.000070	0.000000	0.000000	0.008248	0.000194	0.000000	0.000000	0.052778	0.000898	0.000000	0.000000	0.000000	0.000000	
184	0.0		0.000000	0.000000	0.001422	0.000038	0.000000	0.000000	0.004249	0.000065	0.000000	0.000000	0.008513	0.000189	0.000000	0.000000	0.054242	0.000880	0.000000	0.000000	0.000000	0.000000	
185	0.0		0.000000	0.000000	0.001475	0.000038	0.000000	0.000000	0.004360	0.000061	0.000000	0.000000	0.008782	0.000183	0.000000	0.000000	0.055725	0.000858	0.000000	0.000000	0.000000	0.000000	
186	0.0		0.000000	0.000000	0.001530	0.000037	0.000000	0.000000	0.004471	0.000056	0.000000	0.000000	0.009057	0.000176	0.000000	0.000000	0.057228	0.000833	0.000000	0.000000	0.000000	0.000000	
187	0.0		0.000000	0.000000	0.001586	0.000037	0.000000	0.000000	0.004582	0.000051	0.000000	0.000000	0.009337	0.000168	0.000000	0.000000	0.058750	0.000805	0.000000	0.000000	0.000000	0.000000	
188	0.0		0.000000	0.000000	0.001644	0.000036	0.000000	0.000000	0.004695	0.000047	0.000000	0.000000	0.009622	0.000160	0.000000	0.000000	0.060293	0.000774	0.000000	0.000000	0.000000	0.000000	
189	0.0		0.000000	0.000000	0.001703	0.000035	0.000000	0.000000	0.004808	0.000043	0.000000	0.000000	0.009913	0.000151	0.000000	0.000000	0.061856	0.000741	0.000000	0.000000	0.000000	0.000000	
190	0.0		0.000000	0.000000	0.001765	0.000034	0.000000	0.000000	0.004922	0.000041	0.000000	0.000000	0.010209	0.000142	0.000000	0.000000	0.063440	0.000706	0.000000	0.000000	0.000000	0.000000	
191	0.0		0.000000	0.000000	0.001827	0.000033	0.000000	0.000000	0.005036	0.000040	0.000000	0.000000	0.010511	0.000132	0.000000	0.000000	0.065045	0.000670	0.000000	0.000000	0.000000	0.000000	
192	0.0		0.000000	0.000000	0.001892	0.000032	0.000000	0.000000	0.005151	0.000041	0.000000	0.000000	0.010819	0.000123	0.000000	0.000000	0.066670	0.000634	0.000000	0.000000	0.000000	0.000000	
193	0.0		0.000000	0.000000	0.001958	0.000030	0.000000	0.000000	0.005267	0.000044	0.000000	0.000000	0.011133	0.000115	0.000000	0.000000	0.068317	0.000599	0.000000	0.000000	0.000000	0.000000	
194	0.0		0.000000	0.000000	0.002026	0.000029	0.000000	0.000000	0.005384	0.000048	0.000000	0.000000	0.011453	0.000108	0.000000	0.000000	0.069985	0.000567	0.000000	0.000000	0.000000	0.000000	
195	0.0		0.000000	0.000000	0.002096	0.000028	0.000000	0.000000	0.005501	0.000054	0.000000	0.000000	0.011779	0.000103	0.000000	0.000000	0.071675	0.000539	0.000000	0.000000	0.000000	0.000000	
196	0.0		0.000000	0.000000	0.002167	0.000027	0.000000	0.000000	0.005619	0.000061	0.000000	0.000000	0.012111	0.000102	0.000000	0.000000	0.073387	0.000518	0.000000	0.000000	0.000000	0.000000	
197	0.0		0.000000	0.000000	0.002241	0.000026	0.000000	0.000000	0.005738	0.000068	0.000000	0.000000	0.012449	0.000104	0.000000	0.000000	0.075121	0.000507	0.000000	0.000000	0.000000	0.000000	
198	0.0		0.000000	0.000000	0.002316	0.000026	0.000000	0.000000	0.005858	0.000077	0.000000	0.000000	0.012794	0.000111	0.000000	0.000000	0.076878	0.000506	0.000000	0.000000	0.000000	0.000000	
199	0.0		0.000000	0.000000	0.002394	0.000026	0.000000	0.000000	0.005978	0.000085	0.000000	0.000000	0.013146	0.000122	0.000000	0.000000	0.078656	0.000519	0.000000	0.000000	0.000000	0.000000	
200	0.0		0.000000	0.000000	0.002473	0.000027	0.000000	0.000000	0.006099	0.000094	0.000000	0.000000	0.013504	0.000137	0.000000	0.000000	0.080458	0.000545	0.000000	0.000000	0.000000	0.000000	
201	0.0		0.000000	0.000000	0.002554	0.000029	0.000000	0.000000	0.006221	0.000104	0.000000	0.000000	0.013869	0.000155	0.000000	0.000000	0.082282	0.000585	0.000000	0.000000	0.000000	0.000000	
202	0.0		0.000000	0.000000	0.002638	0.000031	0.000000	0.000000	0.006343	0.000113	0.000000	0.000000	0.014240	0.000175	0.000000	0.000000	0.084130	0.000636	0.000000	0.000000	0.000000	0.000000	
203	0.0		0.000000	0.000000	0.002723	0.000035	0.000000	0.000000	0.006467	0.000122	0.000000	0.000000	0.014619	0.000198	0.000000	0.000000	0.086001	0.000698	0.000000	0.000000	0.000000	0.000000	
204	0.0		0.000000	0.000000	0.002811	0.000039	0.000000	0.000000	0.006591	0.000132	0.000000	0.000000	0.015005	0.000222	0.000000	0.000000	0.087896	0.000768	0.000000	0.000000	0.000000	0.000000	
205	0.0		0.000000	0.000000	0.002900	0.000044	0.000000	0.000000	0.006715	0.000142	0.000000	0.000000	0.015397	0.000249	0.000000	0.000000	0.089815	0.000847	0.000000	0.000000	0.000000	0.000000	
206	0.0		0.000000	0.000000	0.002992	0.000049	0.000000	0.000000	0.006841	0.000151	0.000000	0.000000	0.015798	0.000277	0.000000	0.000000	0.091757	0.000931	0.000000	0.000000	0.000000	0.000000	
207	0.0		0.000000	0.000000	0.003086	0.000055	0.000000	0.000000	0.006967	0.000161	0.000000	0.000000	0.016205	0.000306	0.000000	0.000000	0.093724	0.001022	0.000000	0.000000	0.000000	0.000000	
208	0.0		0.000000	0.000000	0.003182	0.000062	0.000000	0.000000	0.007095	0.000170	0.000000	0.000000	0.016620	0.000337	0.000000	0.000000	0.095715	0.001117	0.000000	0.000000	0.000000	0.000000	
209	0.0		0.000000	0.000000	0.003281	0.000069	0.000000	0.000000	0.007223	0.000180	0.000000	0.000000	0.017043	0.000369	0.000000	0.000000	0.097731	0.001217	0.000000	0.000000	0.000000	0.000000	
210	0.0		0.000000	0.000000	0.003382	0.000077	0.000000	0.000000	0.007351	0.000189	0.000000	0.000000	0.017473	0.000402	0.000000	0.000000	0.099772	0.001320	0.000000	0.000000	0.000000	0.000000	
211	0.0		0.000000	0.000000	0.003485	0.000085	0.000000	0.000000	0.007481	0.000198	0.000000	0.000000	0.017911	0.000436	0.000000	0.000000	0.101839	0.001427	0.000000	0.000000	0.000000	0.000000	
212	0.0		0.000000	0.000000	0.003590	0.000093	0.000000	0.000000	0.007611	0.000207	0.000000	0.000000	0.018357	0.000472	0.000000	0.000000	0.103930	0.001537	0.000000	0.000000	0.000000	0.000000	
213	0.0		0.000000	0.000000	0.003698	0.000102	0.000000	0.000000	0.007742	0.000216	0.000000	0.000000	0.018811	0.000508	0.000000	0.000000	0.106047	0.001649	0.000000	0.000000	0.000000	0.000000	
214	0.0		0.000000	0.000000	0.003809	0.000111	0.000000	0.000000	0.007874	0.000224	0.000000	0.000000	0.019273	0.000545	0.000000	0.000000	0.108190	0.001764	0.000000	0.000000	0.000000	0.000000	
215	0.0		0.000000	0.000000	0.003922	0.000121	0.000000	0.000000	0.008007	0.000233	0.000000	0.000000	0.019744	0.000583	0.000000	0.000000	0.110358	0.001880	0.000000	0.000000	0.000000	0.000000	
216	0.0		0.000000	0.000000	0.004037	0.000131	0.000000	0.000000	0.008141	0.000241	0.000000	0.000000	0.020222	0.000621	0.000000	0.000000	0.112553	0.001997	0.000000	0.000000	0.000000	0.000000	
217	0.0		0.000000	0.000000	0.004155	0.000141	0.000000	0.000000	0.008275	0.000249	0.000000	0.000000	0.020709	0.000660	0.000000	0.000000	0.114774	0.002116	0.000000	0.000000	0.000000	0.000000	
218	0.0		0.000000	0.000000	0.004275	0.000151	0.000000	0.000000	0.008411	0.000257	0.000000	0.000000	0.021205	0.000699	0.000000	0.000000	0.117022	0.002234	0.000000	0.000000	0.000000	0.000000	
219	0.0		0.000000	0.000000	0.004398	0.000161	0.000000	0.000000	0.008547	0.000264	0.000000	0.000000	0.021709	0.000738	0.000000	0.000000	0.119297	0.002354	0.000000	0.000000	0.000000	0.000000	
220	0.0		0.000000	0.000000	0.004524	0.000172	0.000000	0.000000	0.008684	0.000272	0.000000	0.000000	0.022222	0.000778	0.000000	0.000000	0.121599	0.002473	0.000000	0.000000	0.000000	0.000000	
221	0.0		0.000000	0.000000	0.004652	0.000183	0.000000	0.000000	0.008821	0.000279	0.000000	0.000000	0.022744	0.000817	0.000000	0.000000	0.123928	0.002592	0.000000	0.000000	0.000000	0.000000	
222	0.0		0.000000	0.000000	0.004783	0.000193	0.000000	0.000000	0.008960	0.000285	0.000000	0.000000	0.023275	0.000856	0.000000	0.000000	0.126285	0.002710	0.000000	0.000000	0.000000	0.000000	
223	0.0		0.000000	0.000000	0.004917	0.000204	0.000000	0.000000	0.009100	0.000292	0.000000	0.000000	0.023814	0.000895	0.000000	0.000000	0.128669	0.002828	0.000000	0.000000	0.000000	0.000000	
224	0.0		0.000000	0.000000	0.005053	0.000215	0.000000	0.000000	0.009240	0.000298	0.000000	0.000000	0.024363	0.000934	0.000000	0.000000	0.131081	0.002944	0.000000	0.000000	0.000000	0.000000	
225	0.0		0.000000	0.000000	0.005192	0.000226	0.000000	0.000000	0.009381	0.000304	0.000000	0.000000	0.024922	0.000972	0.000000	0.000000	0.133522	0.003059	0.000000	0.000000	0.000000	0.000000	
226	0.0		0.000000	0.000000	0.005334	0.000236	0.000000	0.000000	0.009523	0.000310	0.000000	0.000000	0.025489	0.001010	0.000000	0.000000	0.135990	0.003173	0.000000	0.000000	0.000000	0.000000	
227	0.0		0.000000	0.000000	0.005479	0.000247	0.000000	0.000000	0.009666	0.000316	0.000000	0.000000	0.026066	0.001047	0.000000	0.000000	0.138488	0.003283	0.000000	0.000000	0.000000	0.000000	
228	0.0		0.000000	0.000000	0.005627	0.000257	0.000000	0.000000	0.009810	0.000321	0.000000	0.000000	0.026653	0.001084	0.000000	0.000000	0.141014	0.003392	0.000000	0.000000	0.000000	0.000000	
229	0.0		0.000000	0.000000	0.005778	0.000267	0.000000	0.000000	0.009955	0.000326	0.000000	0.000000	0.027249	0.001119	0.000000	0.000000	0.143569	0.003498	0.000000	0.000000	0.000000	0.000000	
230	0.0		0.000000	0.000000	0.005932	0.000277	0.000000	0.000000	0.010100	0.000331	0.000000	0.000000	0.027855	0.001154	0.000000	0.000000	0.146153	0.003602	0.000000	0.000000	0.000000	0.000000	
231	0.0		0.000000	0.000000	0.006088	0.000287	0.000000	0.000000	0.010247	0.000335	0.000000	0.000000	0.028472	0.001187	0.000000	0.000000	0.148767	0.003701	0.000000	0.000000	0.000000	0.000000	
232	0.0		0.000000	0.000000	0.006248	0.000297	0.000000	0.000000	0.010394	0.000339	0.000000	0.000000	0.029098	0.001220	0.000000	0.000000	0.151410	0.003798	0.000000	0.000000	0.000000	0.000000	
233	0.0		0.000000	0.000000	0.006411	0.000306	0.000000	0.000000	0.010543	0.000343	0.000000	0.000000	0.029734	0.001251	0.000000	0.000000	0.154084	0.003891	0.000000	0.000000	0.000000	0.000000	
234	0.0		0.000000	0.000000	0.006577	0.000315	0.000000	0.000000	0.010692	0.000346	0.000000	0.000000	0.030380	0.001281	0.000000	0.000000	0.156787	0.003980	0.000000	0.000000	0.000000	0.000000	
235	0.0		0.000000	0.000000	0.006746	0.000323	0.000000	0.000000	0.010842	0.000349	0.000000	0.000000	0.031037	0.001309	0.000000	0.000000	0.159521	0.004064	0.000000	0.000000	0.000000	0.000000	
236	0.0		0.000000	0.000000	0.006918	0.000331	0.000000	0.000000	0.010993	0.000352	0.000000	0.000000	0.031704	0.001336	0.000000	0.000000	0.162285	0.004145	0.000000	0.000000	0.000000	0.000000	
237	0.0		0.000000	0.000000	0.007093	0.000339	0.000000	0.000000	0.011145	0.000355	0.000000	0.000000	0.032382	0.001361	0.000000	0.000000	0.165080	0.004220	0.000000	0.000000	0.000000	0.000000	
238	0.0		0.000000	0.000000	0.007272	0.000346	0.000000	0.000000	0.011298	0.000357	0.000000	0.000000	0.033070	0.001385	0.000000	0.000000	0.167905	0.004291	0.000000	0.000000	0.000000	0.000000	
239	0.0		0.000000	0.000000	0.007454	0.000353	0.000000	0.000000	0.011452	0.000359	0.000000	0.000000	0.033769	0.001406	0.000000	0.000000	0.170762	0.004356	0.000000	0.000000	0.000000	0.000000	
240	0.0		0.000000	0.000000	0.007639	0.000359	0.000000	0.000000	0.011607	0.000360	0.000000	0.000000	0.034479	0.001426	0.000000	0.000000	0.173651	0.004414	0.000000	0.000000	0.000000	0.000000	
241	0.0		0.000000	0.000000	0.007827	0.000365	0.000000	0.000000	0.011762	0.000361	0.000000	0.000000	0.035200	0.001444	0.000000	0.000000	0.176571	0.004468	0.000000	0.000000	0.000000	0.000000	
242	0.0		0.000000	0.000000	0.008019	0.000370	0.000000	0.000000	0.011919	0.000362	0.000000	0.000000	0.035931	0.001459	0.000000	0.000000	0.179522	0.004516	0.000000	0.000000	0.000000	0.000000	
243	0.0		0.000000	0.000000	0.008214	0.000374	0.000000	0.000000	0.012077	0.000362	0.000000	0.000000	0.036674	0.001472	0.000000	0.000000	0.182506	0.004557	0.000000	0.000000	0.000000	0.000000	
244	0.0		0.000000	0.000000	0.008413	0.000378	0.000000	0.000000	0.012235	0.000363	0.000000	0.000000	0.037429	0.001483	0.000000	0.000000	0.185522	0.004591	0.000000	0.000000	0.000000	0.000000	
245	0.0		0.000000	0.000000	0.008615	0.000381	0.000000	0.000000	0.012395	0.000362	0.000000	0.000000	0.038194	0.001492	0.000000	0.000000	0.188570	0.004619	0.000000	0.000000	0.000000	0.000000	
246	0.0		0.000000	0.000000	0.008820	0.000384	0.000000	0.000000	0.012555	0.000362	0.000000	0.000000	0.038971	0.001498	0.000000	0.000000	0.191651	0.004639	0.000000	0.000000	0.000000	0.000000	
247	0.0		0.000000	0.000000	0.009029	0.000385	0.000000	0.000000	0.012717	0.000361	0.000000	0.000000	0.039760	0.001501	0.000000	0.000000	0.194765	0.004652	0.000000	0.000000	0.000000	0.000000	
248	0.0		0.000000	0.000000	0.009242	0.000386	0.000000	0.000000	0.012879	0.000360	0.000000	0.000000	0.040560	0.001502	0.000000	0.000000	0.197912	0.004657	0.000000	0.000000	0.000000	0.000000	
249	0.0		0.000000	0.000000	0.009458	0.000387	0.000000	0.000000	0.013043	0.000358	0.000000	0.000000	0.041372	0.001500	0.000000	0.000000	0.201093	0.004654	0.000000	0.000000	0.000000	0.000000	
250	0.0		0.000000	0.000000	0.009678	0.000386	0.000000	0.000000	0.013207	0.000356	0.000000	0.000000	0.042196	0.001495	0.000000	0.000000	0.204307	0.004642	0.000000	0.000000	0.000000	0.000000	
251	0.0		0.000000	0.000000	0.009901	0.000385	0.000000	0.000000	0.013373	0.000354	0.000000	0.000000	0.043032	0.001488	0.000000	0.000000	0.207554	0.004623	0.000000	0.000000	0.000000	0.000000	
252	0.0		0.000000	0.000000	0.010128	0.000383	0.000000	0.000000	0.013539	0.000351	0.000000	0.000000	0.043880	0.001478	0.000000	0.000000	0.210834	0.004596	0.000000	0.000000	0.000000	0.000000	
253	0.0		0.000000	0.000000	0.010358	0.000380	0.000000	0.000000	0.013706	0.000349	0.000000	0.000000	0.044739	0.001465	0.000000	0.000000	0.214146	0.004561	0.000000	0.000000	0.000000	0.000000	
254	0.0		0.000000	0.000000	0.010592	0.000376	0.000000	0.000000	0.013874	0.000346	0.000000	0.000000	0.045609	0.001449	0.000000	0.000000	0.217489	0.004519	0.000000	0.000000	0.000000	0.000000	
255	0.0		0.000000	0.000000	0.010829	0.000372	0.000000	0.000000	0.014044	0.000343	0.000000	0.000000	0.046490	0.001432	0.000000	0.000000	0.220863	0.004468	0.000000	0.000000	0.000000	0.000000	
256	0.0		0.000000	0.000000	0.011069	0.000367	0.000000	0.000000	0.014214	0.000339	0.000000	0.000000	0.047381	0.001412	0.000000	0.000000	0.224268	0.004411	0.000000	0.000000	0.000000	0.000000	
257	0.0		0.000000	0.000000	0.011313	0.000362	0.000000	0.000000	0.014384	0.000336	0.000000	0.000000	0.048284	0.001390	0.000000	0.000000	0.227702	0.004346	0.000000	0.000000	0.000000	0.000000	
258	0.0		0.000000	0.000000	0.011560	0.000356	0.000000	0.000000	0.014556	0.000333	0.000000	0.000000	0.049196	0.001365	0.000000	0.000000	0.231165	0.004275	0.000000	0.000000	0.000000	0.000000	
259	0.0		0.000000	0.000000	0.011809	0.000349	0.000000	0.000000	0.014729	0.000329	0.000000	0.000000	0.050119	0.001339	0.000000	0.000000	0.234657	0.004197	0.000000	0.000000	0.000000	0.000000	
260	0.0		0.000000	0.000000	0.012062	0.000342	0.000000	0.000000	0.014902	0.000326	0.000000	0.000000	0.051051	0.001312	0.000000	0.000000	0.238177	0.004112	0.000000	0.000000	0.000000	0.000000	
261	0.0		0.000000	0.000000	0.012318	0.000334	0.000000	0.000000	0.015076	0.000322	0.000000	0.000000	0.051994	0.001282	0.000000	0.000000	0.241724	0.004021	0.000000	0.000000	0.000000	0.000000	
262	0.0		0.000000	0.000000	0.012576	0.000327	0.000000	0.000000	0.015251	0.000319	0.000000	0.000000	0.052945	0.001252	0.000000	0.000000	0.245297	0.003924	0.000000	0.000000	0.000000	0.000000	
263	0.0		0.000000	0.000000	0.012838	0.000318	0.000000	0.000000	0.015427	0.000316	0.000000	0.000000	0.053907	0.001220	0.000000	0.000000	0.248897	0.003821	0.000000	0.000000	0.000000	0.000000	
264	0.0		0.000000	0.000000	0.013102	0.000310	0.000000	0.000000	0.015604	0.000312	0.000000	0.000000	0.054877	0.001187	0.000000	0.000000	0.252522	0.003713	0.000000	0.000000	0.000000	0.000000	
265	0.0		0.000000	0.000000	0.013369	0.000301	0.000000	0.000000	0.015781	0.000310	0.000000	0.000000	0.055855	0.001154	0.000000	0.000000	0.256172	0.003600	0.000000	0.000000	0.000000	0.000000	
266	0.0		0.000000	0.000000	0.013638	0.000293	0.000000	0.000000	0.015959	0.000307	0.000000	0.000000	0.056843	0.001121	0.000000	0.000000	0.259846	0.003482	0.000000	0.000000	0.000000	0.000000	
267	0.0		0.000000	0.000000	0.013910	0.000284	0.000000	0.000000	0.016137	0.000305	0.000000	0.000000	0.057839	0.001087	0.000000	0.000000	0.263544	0.003359	0.000000	0.000000	0.000000	0.000000	
268	0.0		0.000000	0.000000	0.014185	0.000276	0.000000	0.000000	0.016317	0.000303	0.000000	0.000000	0.058842	0.001054	0.000000	0.000000	0.267264	0.003233	0.000000	0.000000	0.000000	0.000000	
269	0.0		0.000000	0.000000	0.014462	0.000268	0.000000	0.000000	0.016497	0.000302	0.000000	0.000000	0.059854	0.001022	0.000000	0.000000	0.271008	0.003102	0.000000	0.000000	0.000000	0.000000	
270	0.0		0.000000	0.000000	0.014741	0.000260	0.000000	0.000000	0.016677	0.000301	0.000000	0.000000	0.060874	0.000991	0.000000	0.000000	0.274773	0.002969	0.000000	0.000000	0.000000	0.000000	
271	0.0		0.000000	0.000000	0.015022	0.000253	0.000000	0.000000	0.016859	0.000301	0.000000	0.000000	0.061901	0.000962	0.000000	0.000000	0.278559	0.002833	0.000000	0.000000	0.000000	0.000000	
272	0.0		0.000000	0.000000	0.015306	0.000247	0.000000	0.000000	0.017040	0.000302	0.000000	0.000000	0.062936	0.000936	0.000000	0.000000	0.282366	0.002696	0.000000	0.000000	0.000000	0.000000	
273	0.0		0.000000	0.000000	0.015592	0.000241	0.000000	0.000000	0.017223	0.000303	0.000000	0.000000	0.063978	0.000913	0.000000	0.000000	0.286192	0.002557	0.000000	0.000000	0.000000	0.000000	
274	0.0		0.000000	0.000000	0.015880	0.000237	0.000000	0.000000	0.017406	0.000305	0.000000	0.000000	0.065026	0.000895	0.000000	0.000000	0.290039	0.002419	0.000000	0.000000	0.000000	0.000000	
275	0.0		0.000000	0.000000	0.016170	0.000234	0.000000	0.000000	0.017589	0.000307	0.000000	0.000000	0.066081	0.000880	0.000000	0.000000	0.293904	0.002282	0.000000	0.000000	0.000000	0.000000	
276	0.0		0.000000	0.000000	0.016462	0.000233	0.000000	0.000000	0.017774	0.000311	0.000000	0.000000	0.067143	0.000872	0.000000	0.000000	0.297787	0.002149	0.000000	0.000000	0.000000	0.000000	
277	0.0		0.000000	0.000000	0.016756	0.000234	0.000000	0.000000	0.017958	0.000315	0.000000	0.000000	0.068211	0.000869	0.000000	0.000000	0.301688	0.002020	0.000000	0.000000	0.000000	0.000000	
278	0.0		0.000000	0.000000	0.017052	0.000236	0.000000	0.000000	0.018143	0.000320	0.000000	0.000000	0.069285	0.000872	0.000000	0.000000	0.305605	0.001899	0.000000	0.000000	0.000000	0.000000	
279	0.0		0.000000	0.000000	0.017349	0.000240	0.000000	0.000000	0.018329	0.000326	0.000000	0.000000	0.070365	0.000883	0.000000	0.000000	0.309540	0.001789	0.000000	0.000000	0.000000	0.000000	
280	0.0		0.000000	0.000000	0.017649	0.000246	0.000000	0.000000	0.018515	0.000332	0.000000	0.000000	0.071450	0.000900	0.000000	0.000000	0.313490	0.001693	0.000000	0.000000	0.000000	0.000000	
281	0.0		0.000000	0.000000	0.017949	0.000254	0.000000	0.000000	0.018701	0.000339	0.000000	0.000000	0.072541	0.000925	0.000000	0.000000	0.317455	0.001615	0.000000	0.000000	0.000000	0.000000	
282	0.0		0.000000	0.000000	0.018252	0.000264	0.000000	0.000000	0.018888	0.000347	0.000000	0.000000	0.073637	0.000956	0.000000	0.000000	0.321434	0.001561	0.000000	0.000000	0.000000	0.000000	
283	0.0		0.000000	0.000000	0.018556	0.000275	0.000000	0.000000	0.019075	0.000356	0.000000	0.000000	0.074738	0.000993	0.000000	0.000000	0.325428	0.001532	0.000000	0.000000	0.000000	0.000000	
284	0.0		0.000000	0.000000	0.018861	0.000288	0.000000	0.000000	0.019263	0.000366	0.000000	0.000000	0.075843	0.001037	0.000000	0.000000	0.329435	0.001534	0.000000	0.000000	0.000000	0.000000	
285	0.0		0.000000	0.000000	0.019168	0.000303	0.000000	0.000000	0.019451	0.000376	0.000000	0.000000	0.076953	0.001086	0.000000	0.000000	0.333455	0.001567	0.000000	0.000000	0.000000	0.000000	
286	0.0		0.000000	0.000000	0.019476	0.000318	0.000000	0.000000	0.019640	0.000387	0.000000	0.000000	0.078068	0.001140	0.000000	0.000000	0.337487	0.001630	0.000000	0.000000	0.000000	0.000000	
287	0.0		0.000000	0.000000	0.019785	0.000335	0.000000	0.000000	0.019828	0.000398	0.000000	0.000000	0.079187	0.001199	0.000000	0.000000	0.341530	0.001721	0.000000	0.000000	0.000000	0.000000	
288	0.0		0.000000	0.000000	0.020096	0.000353	0.000000	0.000000	0.020018	0.000410	0.000000	0.000000	0.080309	0.001262	0.000000	0.000000	0.345584	0.001837	0.000000	0.000000	0.000000	0.000000	
289	0.0		0.000000	0.000000	0.020407	0.000372	0.000000	0.000000	0.020207	0.000423	0.000000	0.000000	0.081435	0.001329	0.000000	0.000000	0.349649	0.001975	0.000000	0.000000	0.000000	0.000000	
290	0.0		0.000000	0.000000	0.020720	0.000392	0.000000	0.000000	0.020397	0.000436	0.000000	0.000000	0.082565	0.001399	0.000000	0.000000	0.353724	0.002131	0.000000	0.000000	0.000000	0.000000	
291	0.0		0.000000	0.000000	0.021034	0.000413	0.000000	0.000000	0.020587	0.000449	0.000000	0.000000	0.083697	0.001473	0.000000	0.000000	0.357807	0.002301	0.000000	0.000000	0.000000	0.000000	
292	0.0		0.000000	0.000000	0.021348	0.000434	0.000000	0.000000	0.020777	0.000463	0.000000	0.000000	0.084833	0.001549	0.000000	0.000000	0.361899	0.002485	0.000000	0.000000	0.000000	0.000000	
293	0.0		0.000000	0.000000	0.021664	0.000456	0.000000	0.000000	0.020967	0.000478	0.000000	0.000000	0.085972	0.001627	0.000000	0.000000	0.365999	0.002679	0.000000	0.000000	0.000000	0.000000	
294	0.0		0.000000	0.000000	0.021980	0.000478	0.000000	0.000000	0.021158	0.000492	0.000000	0.000000	0.087113	0.001708	0.000000	0.000000	0.370107	0.002882	0.000000	0.000000	0.000000	0.000000	
295	0.0		0.000000	0.000000	0.022297	0.000501	0.000000	0.000000	0.021349	0.000508	0.000000	0.000000	0.088257	0.001790	0.000000	0.000000	0.374221	0.003091	0.000000	0.000000	0.000000	0.000000	
296	0.0		0.000000	0.000000	0.022614	0.000525	0.000000	0.000000	0.021540	0.000523	0.000000	0.000000	0.089403	0.001874	0.000000	0.000000	0.378341	0.003308	0.000000	0.000000	0.000000	0.000000	
297	0.0		0.000000	0.000000	0.022933	0.000549	0.000000	0.000000	0.021731	0.000539	0.000000	0.000000	0.090550	0.001960	0.000000	0.000000	0.382467	0.003529	0.000000	0.000000	0.000000	0.000000	
298	0.0		0.000000	0.000000	0.023251	0.000573	0.000000	0.000000	0.021922	0.000555	0.000000	0.000000	0.091700	0.002047	0.000000	0.000000	0.386597	0.003754	0.000000	0.000000	0.000000	0.000000	
299	0.0		0.000000	0.000000	0.023571	0.000597	0.000000	0.000000	0.022114	0.000572	0.000000	0.000000	0.092851	0.002135	0.000000	0.000000	0.390732	0.003984	0.000000	0.000000	0.000000	0.000000	
300	0.0		0.000000	0.000000	0.023890	0.000622	0.000000	0.000000	0.022305	0.000588	0.000000	0.000000	0.094003	0.002225	0.000000	0.000000	0.394871	0.004217	0.000000	0.000000	0.000000	0.000000	
301	0.0		0.000000	0.000000	0.024210	0.000647	0.000000	0.000000	0.022497	0.000605	0.000000	0.000000	0.095157	0.002315	0.000000	0.000000	0.399012	0.004452	0.000000	0.000000	0.000000	0.000000	
302	0.0		0.000000	0.000000	0.024530	0.000672	0.000000	0.000000	0.022689	0.000622	0.000000	0.000000	0.096311	0.002406	0.000000	0.000000	0.403156	0.004689	0.000000	0.000000	0.000000	0.000000	
303	0.0		0.000000	0.000000	0.024851	0.000698	0.000000	0.000000	0.022881	0.000639	0.000000	0.000000	0.097466	0.002498	0.000000	0.000000	0.407302	0.004929	0.000000	0.000000	0.000000	0.000000	
304	0.0		0.000000	0.000000	0.025171	0.000724	0.000000	0.000000	0.023072	0.000657	0.000000	0.000000	0.098622	0.002591	0.000000	0.000000	0.411450	0.005171	0.000000	0.000000	0.000000	0.000000	
305	0.0		0.000000	0.000000	0.025492	0.000749	0.000000	0.000000	0.023264	0.000674	0.000000	0.000000	0.099777	0.002684	0.000000	0.000000	0.415598	0.005413	0.000000	0.000000	0.000000	0.000000	


114	0.1		0.000003	0.000005	0.000045	0.000013	0.000102	0.000013	0.000206	0.000080	0.000100	0.000014	0.000334	0.000095	0.000811	0.000029	0.003279	0.000748	0.000109	0.000087	0.000109	0.000087	
115	0.1		0.000004	0.000004	0.000050	0.000012	0.000102	0.000012	0.000218	0.000072	0.000101	0.000013	0.000357	0.000087	0.000810	0.000029	0.003465	0.000657	0.000121	0.000083	0.000121	0.000083	
116	0.1		0.000005	0.000004	0.000054	0.000012	0.000102	0.000012	0.000230	0.000064	0.000102	0.000012	0.000381	0.000080	0.000809	0.000031	0.003652	0.000571	0.000132	0.000079	0.000132	0.000079	
117	0.1		0.000005	0.000004	0.000059	0.000011	0.000102	0.000011	0.000242	0.000057	0.000103	0.000012	0.000405	0.000074	0.000809	0.000034	0.003841	0.000490	0.000144	0.000075	0.000144	0.000075	
118	0.1		0.000006	0.000004	0.000063	0.000011	0.000102	0.000011	0.000254	0.000050	0.000103	0.000011	0.000430	0.000070	0.000809	0.000039	0.004032	0.000417	0.000155	0.000073	0.000155	0.000073	
119	0.1		0.000007	0.000004	0.000068	0.000011	0.000102	0.000011	0.000266	0.000043	0.000104	0.000011	0.000455	0.000067	0.000809	0.000044	0.004227	0.000358	0.000167	0.000071	0.000167	0.000071	
120	0.1		0.000007	0.000004	0.000073	0.000011	0.000102	0.000011	0.000279	0.000038	0.000106	0.000012	0.000480	0.000065	0.000810	0.000049	0.004426	0.000317	0.000179	0.000069	0.000179	0.000069	
121	0.1		0.000008	0.000004	0.000078	0.000012	0.000102	0.000011	0.000292	0.000033	0.000107	0.000012	0.000506	0.000066	0.000812	0.000053	0.004629	0.000299	0.000192	0.000069	0.000192	0.000069	
122	0.1		0.000009	0.000004	0.000082	0.000012	0.000103	0.000012	0.000306	0.000030	0.000108	0.000013	0.000533	0.000067	0.000815	0.000058	0.004839	0.000307	0.000204	0.000069	0.000204	0.000069	
123	0.1		0.000009	0.000004	0.000087	0.000013	0.000104	0.000012	0.000321	0.000029	0.000110	0.000013	0.000561	0.000070	0.000818	0.000063	0.005055	0.000334	0.000217	0.000069	0.000217	0.000069	
124	0.1		0.000010	0.000004	0.000093	0.000013	0.000105	0.000013	0.000335	0.000030	0.000112	0.000014	0.000590	0.000073	0.000823	0.000066	0.005278	0.000374	0.000231	0.000070	0.000231	0.000070	
125	0.1		0.000011	0.000004	0.000098	0.000014	0.000106	0.000013	0.000351	0.000032	0.000114	0.000015	0.000620	0.000076	0.000830	0.000070	0.005510	0.000421	0.000244	0.000071	0.000244	0.000071	
126	0.1		0.000012	0.000004	0.000103	0.000015	0.000107	0.000013	0.000368	0.000034	0.000116	0.000015	0.000651	0.000080	0.000837	0.000072	0.005751	0.000470	0.000259	0.000073	0.000259	0.000073	
127	0.1		0.000012	0.000004	0.000109	0.000015	0.000109	0.000014	0.000385	0.000038	0.000119	0.000015	0.000684	0.000083	0.000847	0.000074	0.006002	0.000518	0.000273	0.000074	0.000273	0.000074	
128	0.1		0.000013	0.000004	0.000115	0.000016	0.000111	0.000014	0.000403	0.000041	0.000122	0.000016	0.000718	0.000087	0.000857	0.000074	0.006263	0.000563	0.000289	0.000076	0.000289	0.000076	
129	0.1		0.000014	0.000004	0.000121	0.000016	0.000114	0.000014	0.000422	0.000045	0.000125	0.000016	0.000754	0.000090	0.000870	0.000074	0.006536	0.000604	0.000305	0.000077	0.000305	0.000077	
130	0.1		0.000015	0.000004	0.000127	0.000016	0.000116	0.000014	0.000443	0.000048	0.000129	0.000016	0.000791	0.000092	0.000885	0.000073	0.006821	0.000641	0.000321	0.000078	0.000321	0.000078	
131	0.1		0.000016	0.000004	0.000134	0.000017	0.000119	0.000014	0.000464	0.000051	0.000133	0.000016	0.000830	0.000094	0.000901	0.000071	0.007119	0.000672	0.000338	0.000079	0.000338	0.000079	
132	0.1		0.000017	0.000004	0.000140	0.000017	0.000123	0.000013	0.000487	0.000054	0.000138	0.000015	0.000871	0.000096	0.000920	0.000067	0.007432	0.000699	0.000356	0.000080	0.000356	0.000080	
133	0.1		0.000018	0.000004	0.000147	0.000017	0.000127	0.000013	0.000511	0.000056	0.000143	0.000015	0.000915	0.000097	0.000940	0.000063	0.007759	0.000721	0.000375	0.000080	0.000375	0.000080	
134	0.1		0.000019	0.000004	0.000155	0.000017	0.000131	0.000012	0.000536	0.000058	0.000148	0.000014	0.000960	0.000099	0.000962	0.000058	0.008104	0.000740	0.000394	0.000080	0.000394	0.000080	
135	0.1		0.000020	0.000004	0.000163	0.000018	0.000135	0.000011	0.000564	0.000060	0.000153	0.000013	0.001009	0.000100	0.000985	0.000052	0.008465	0.000756	0.000414	0.000080	0.000414	0.000080	
136	0.1		0.000021	0.000004	0.000171	0.000018	0.000139	0.000010	0.000593	0.000062	0.000159	0.000013	0.001060	0.000102	0.001009	0.000046	0.008845	0.000770	0.000434	0.000079	0.000434	0.000079	
137	0.1		0.000022	0.000004	0.000179	0.000018	0.000144	0.000009	0.000623	0.000063	0.000165	0.000012	0.001115	0.000103	0.001033	0.000040	0.009245	0.000782	0.000455	0.000079	0.000455	0.000079	
138	0.1		0.000023	0.000004	0.000188	0.000018	0.000149	0.000009	0.000656	0.000065	0.000170	0.000011	0.001173	0.000104	0.001058	0.000034	0.009665	0.000791	0.000476	0.000078	0.000476	0.000078	
139	0.1		0.000024	0.000004	0.000198	0.000019	0.000153	0.000008	0.000691	0.000065	0.000176	0.000010	0.001234	0.000106	0.001082	0.000028	0.010107	0.000799	0.000498	0.000078	0.000498	0.000078	
140	0.1		0.000025	0.000004	0.000208	0.000019	0.000158	0.000007	0.000728	0.000066	0.000182	0.000009	0.001300	0.000107	0.001107	0.000023	0.010572	0.000804	0.000520	0.000077	0.000520	0.000077	
141	0.1		0.000026	0.000004	0.000219	0.000019	0.000163	0.000006	0.000768	0.000066	0.000188	0.000009	0.001369	0.000109	0.001131	0.000021	0.011061	0.000807	0.000542	0.000076	0.000542	0.000076	
142	0.1		0.000027	0.000004	0.000230	0.000019	0.000167	0.000006	0.000810	0.000066	0.000194	0.000008	0.001443	0.000110	0.001154	0.000020	0.011575	0.000808	0.000565	0.000076	0.000565	0.000076	
143	0.1		0.000029	0.000004	0.000242	0.000019	0.000172	0.000005	0.000855	0.000065	0.000200	0.000008	0.001522	0.000110	0.001176	0.000022	0.012115	0.000806	0.000588	0.000075	0.000588	0.000075	
144	0.1		0.000030	0.000004	0.000255	0.000019	0.000176	0.000005	0.000903	0.000064	0.000205	0.000007	0.001605	0.000111	0.001196	0.000025	0.012683	0.000799	0.000611	0.000075	0.000611	0.000075	
145	0.1		0.000031	0.000004	0.000268	0.000019	0.000180	0.000005	0.000953	0.000062	0.000211	0.000007	0.001693	0.000110	0.001215	0.000029	0.013279	0.000788	0.000635	0.000075	0.000635	0.000075	
146	0.1		0.000032	0.000004	0.000282	0.000019	0.000184	0.000005	0.001007	0.000060	0.000216	0.000007	0.001787	0.000109	0.001233	0.000032	0.013904	0.000773	0.000659	0.000074	0.000659	0.000074	
147	0.1		0.000033	0.000004	0.000297	0.000019	0.000187	0.000005	0.001063	0.000056	0.000220	0.000007	0.001886	0.000106	0.001248	0.000035	0.014559	0.000751	0.000683	0.000074	0.000683	0.000074	
148	0.1		0.000035	0.000004	0.000313	0.000019	0.000190	0.000006	0.001123	0.000053	0.000225	0.000007	0.001990	0.000103	0.001261	0.000038	0.015242	0.000725	0.000707	0.000074	0.000707	0.000074	
149	0.1		0.000036	0.000004	0.000329	0.000018	0.000193	0.000006	0.001185	0.000049	0.000229	0.000008	0.002100	0.000100	0.001272	0.000040	0.015955	0.000695	0.000731	0.000074	0.000731	0.000074	
150	0.1		0.000037	0.000004	0.000347	0.000018	0.000196	0.000006	0.001250	0.000045	0.000233	0.000008	0.002214	0.000096	0.001282	0.000041	0.016696	0.000660	0.000755	0.000074	0.000755	0.000074	
151	0.1		0.000038	0.000004	0.000365	0.000017	0.000198	0.000006	0.001318	0.000041	0.000236	0.000008	0.002334	0.000091	0.001290	0.000042	0.017464	0.000623	0.000779	0.000074	0.000779	0.000074	
152	0.1		0.000040	0.000004	0.000384	0.000016	0.000200	0.000006	0.001388	0.000037	0.000240	0.000008	0.002459	0.000086	0.001297	0.000043	0.018260	0.000584	0.000804	0.000074	0.000804	0.000074	
153	0.1		0.000041	0.000004	0.000403	0.000015	0.000202	0.000006	0.001461	0.000035	0.000243	0.000008	0.002588	0.000082	0.001302	0.000042	0.019082	0.000545	0.000828	0.000074	0.000828	0.000074	
154	0.1		0.000042	0.000004	0.000424	0.000014	0.000204	0.000006	0.001536	0.000034	0.000246	0.000008	0.002723	0.000078	0.001305	0.000042	0.019931	0.000506	0.000853	0.000074	0.000853	0.000074	
155	0.1		0.000043	0.000004	0.000445	0.000013	0.000205	0.000006	0.001614	0.000035	0.000249	0.000008	0.002863	0.000075	0.001308	0.000041	0.020805	0.000470	0.000878	0.000074	0.000878	0.000074	
156	0.1		0.000045	0.000004	0.000468	0.000013	0.000207	0.000006	0.001693	0.000037	0.000251	0.000007	0.003007	0.000074	0.001309	0.000039	0.021704	0.000439	0.000902	0.000074	0.000902	0.000074	
157	0.1		0.000046	0.000004	0.000491	0.000012	0.000208	0.000005	0.001775	0.000042	0.000254	0.000007	0.003156	0.000074	0.001308	0.000037	0.022628	0.000415	0.000927	0.000074	0.000927	0.000074	
158	0.1		0.000047	0.000004	0.000515	0.000011	0.000209	0.000005	0.001859	0.000047	0.000256	0.000007	0.003310	0.000075	0.001307	0.000035	0.023577	0.000401	0.000952	0.000074	0.000952	0.000074	
159	0.1		0.000048	0.000004	0.000540	0.000011	0.000209	0.000005	0.001944	0.000053	0.000258	0.000007	0.003468	0.000079	0.001305	0.000033	0.024549	0.000397	0.000977	0.000075	0.000977	0.000075	
160	0.1		0.000050	0.000004	0.000566	0.000011	0.000210	0.000004	0.002032	0.000059	0.000260	0.000007	0.003631	0.000084	0.001302	0.000030	0.025545	0.000406	0.001002	0.000075	0.001002	0.000075	
161	0.1		0.000051	0.000004	0.000593	0.000011	0.000211	0.000004	0.002121	0.000066	0.000262	0.000006	0.003798	0.000090	0.001297	0.000027	0.026563	0.000425	0.001027	0.000075	0.001027	0.000075	
162	0.1		0.000052	0.000004	0.000621	0.000012	0.000211	0.000004	0.002212	0.000072	0.000264	0.000006	0.003970	0.000098	0.001293	0.000024	0.027603	0.000453	0.001051	0.000075	0.001051	0.000075	
163	0.1		0.000053	0.000004	0.000650	0.000013	0.000211	0.000003	0.002304	0.000079	0.000265	0.000006	0.004146	0.000106	0.001287	0.000021	0.028666	0.000488	0.001076	0.000075	0.001076	0.000075	
164	0.1		0.000055	0.000004	0.000679	0.000014	0.000211	0.000003	0.002398	0.000085	0.000267	0.000006	0.004327	0.000115	0.001281	0.000018	0.029750	0.000527	0.001101	0.000075	0.001101	0.000075	
165	0.1		0.000056	0.000004	0.000710	0.000016	0.000212	0.000003	0.002493	0.000090	0.000268	0.000006	0.004511	0.000124	0.001274	0.000015	0.030854	0.000569	0.001126	0.000075	0.001126	0.000075	
166	0.1		0.000057	0.000004	0.000742	0.000018	0.000212	0.000003	0.002589	0.000096	0.000269	0.000005	0.004700	0.000133	0.001267	0.000012	0.031979	0.000613	0.001150	0.000075	0.001150	0.000075	
167	0.1		0.000058	0.000004	0.000775	0.000020	0.000211	0.000002	0.002687	0.000101	0.000270	0.000005	0.004893	0.000142	0.001260	0.000009	0.033124	0.000656	0.001175	0.000075	0.001175	0.000075	
168	0.1		0.000059	0.000004	0.000808	0.000021	0.000211	0.000002	0.002785	0.000105	0.000272	0.000005	0.005091	0.000151	0.001252	0.000007	0.034288	0.000698	0.001199	0.000075	0.001199	0.000075	
169	0.1		0.000061	0.000004	0.000843	0.000023	0.000211	0.000002	0.002885	0.000109	0.000273	0.000005	0.005292	0.000159	0.001244	0.000005	0.035471	0.000738	0.001224	0.000075	0.001224	0.000075	
170	0.1		0.000062	0.000004	0.000879	0.000025	0.000211	0.000002	0.002985	0.000113	0.000274	0.000005	0.005497	0.000167	0.001236	0.000005	0.036673	0.000776	0.001248	0.000075	0.001248	0.000075	
171	0.1		0.000063	0.000004	0.000916	0.000027	0.000211	0.000002	0.003086	0.000115	0.000275	0.000005	0.005706	0.000174	0.001227	0.000006	0.037892	0.000810	0.001272	0.000075	0.001272	0.000075	
172	0.1		0.000064	0.000004	0.000953	0.000029	0.000211	0.000002	0.003188	0.000117	0.000276	0.000005	0.005919	0.000180	0.001219	0.000007	0.039129	0.000841	0.001296	0.000074	0.001296	0.000074	
173	0.1		0.000066	0.000004	0.000992	0.000031	0.000210	0.000002	0.003290	0.000118	0.000277	0.000005	0.006135	0.000185	0.001211	0.000009	0.040383	0.000866	0.001320	0.000074	0.001320	0.000074	
174	0.1		0.000067	0.000004	0.001032	0.000032	0.000210	0.000002	0.003394	0.000119	0.000278	0.000005	0.006356	0.000190	0.001203	0.000011	0.041654	0.000888	0.001344	0.000074	0.001344	0.000074	
175	0.1		0.000068	0.000004	0.001074	0.000033	0.000210	0.000002	0.003497	0.000119	0.000279	0.000005	0.006580	0.000193	0.001195	0.000013	0.042943	0.000905	0.001367	0.000074	0.001367	0.000074	
176	0.1		0.000069	0.000004	0.001116	0.000035	0.000210	0.000003	0.003602	0.000118	0.000280	0.000005	0.006809	0.000196	0.001187	0.000014	0.044249	0.000918	0.001391	0.000074	0.001391	0.000074	
177	0.1		0.000070	0.000004	0.001159	0.000036	0.000210	0.000003	0.003707	0.000117	0.000281	0.000005	0.007042	0.000197	0.001180	0.000015	0.045574	0.000926	0.001414	0.000073	0.001414	0.000073	
178	0.1		0.000071	0.000004	0.001204	0.000037	0.000210	0.000003	0.003812	0.000115	0.000282	0.000005	0.007279	0.000198	0.001172	0.000016	0.046917	0.000930	0.001437	0.000073	0.001437	0.000073	
179	0.1		0.000073	0.000004	0.001250	0.000038	0.000209	0.000003	0.003918	0.000113	0.000283	0.000005	0.007521	0.000197	0.001164	0.000017	0.048278	0.000929	0.001460	0.000073	0.001460	0.000073	
180	0.1		0.000074	0.000004	0.001298	0.000038	0.000209	0.000003	0.004025	0.000110	0.000284	0.000005	0.007767	0.000196	0.001157	0.000018	0.049658	0.000924	0.001483	0.000072	0.001483	0.000072	
181	0.1		0.000075	0.000004	0.001346	0.000039	0.000209	0.000003	0.004133	0.000107	0.000284	0.000005	0.008018	0.000194	0.001149	0.000019	0.051056	0.000916	0.001506	0.000072	0.001506	0.000072	
182	0.1		0.000076	0.000004	0.001396	0.000039	0.000209	0.000003	0.004241	0.000104	0.000285	0.000005	0.008273	0.000191	0.001142	0.000019	0.052474	0.000903	0.001528	0.000072	0.001528	0.000072	
183	0.1		0.000077	0.000004	0.001448	0.000039	0.000209	0.000003	0.004350	0.000100	0.000286	0.000005	0.008534	0.000187	0.001135	0.000019	0.053910	0.000887	0.001551	0.000071	0.001551	0.000071	
184	0.1		0.000078	0.000004	0.001501	0.000039	0.000208	0.000003	0.004459	0.000096	0.000287	0.000005	0.008799	0.000183	0.001128	0.000020	0.055367	0.000867	0.001573	0.000071	0.001573	0.000071	
185	0.1		0.000079	0.000004	0.001555	0.000039	0.000208	0.000003	0.004570	0.000092	0.000288	0.000005	0.009070	0.000177	0.001121	0.000019	0.056843	0.000844	0.001595	0.000070	0.001595	0.000070	
186	0.1		0.000080	0.000004	0.001611	0.000038	0.000208	0.000003	0.004681	0.000088	0.000289	0.000005	0.009345	0.000171	0.001114	0.000019	0.058339	0.000818	0.001617	0.000070	0.001617	0.000070	
187	0.1		0.000082	0.000004	0.001668	0.000038	0.000208	0.000003	0.004792	0.000085	0.000290	0.000005	0.009626	0.000164	0.001107	0.000019	0.059854	0.000789	0.001639	0.000069	0.001639	0.000069	
188	0.1		0.000083	0.000003	0.001727	0.000037	0.000208	0.000003	0.004904	0.000081	0.000291	0.000005	0.009913	0.000157	0.001100	0.000019	0.061391	0.000758	0.001661	0.000069	0.001661	0.000069	
189	0.1		0.000084	0.000003	0.001788	0.000036	0.000208	0.000003	0.005017	0.000078	0.000292	0.000005	0.010204	0.000149	0.001093	0.000018	0.062947	0.000725	0.001683	0.000069	0.001683	0.000069	
190	0.1		0.000085	0.000003	0.001850	0.000034	0.000207	0.000003	0.005131	0.000076	0.000293	0.000004	0.010502	0.000141	0.001086	0.000018	0.064525	0.000691	0.001704	0.000068	0.001704	0.000068	
191	0.1		0.000086	0.000003	0.001914	0.000033	0.000207	0.000002	0.005245	0.000075	0.000294	0.000004	0.010805	0.000133	0.001080	0.000017	0.066123	0.000656	0.001726	0.000068	0.001726	0.000068	
192	0.1		0.000087	0.000003	0.001979	0.000031	0.000207	0.000002	0.005360	0.000075	0.000294	0.000004	0.011114	0.000125	0.001073	0.000016	0.067743	0.000622	0.001747	0.000067	0.001747	0.000067	
193	0.1		0.000088	0.000003	0.002046	0.000029	0.000207	0.000002	0.005476	0.000075	0.000295	0.000004	0.011429	0.000118	0.001066	0.000015	0.069384	0.000590	0.001768	0.000067	0.001768	0.000067	
194	0.1		0.000089	0.000003	0.002116	0.000027	0.000207	0.000002	0.005593	0.000078	0.000296	0.000004	0.011749	0.000113	0.001060	0.000015	0.071046	0.000561	0.001789	0.000067	0.001789	0.000067	
195	0.1		0.000090	0.000003	0.002186	0.000025	0.000207	0.000002	0.005710	0.000081	0.000297	0.000004	0.012076	0.000110	0.001054	0.000014	0.072731	0.000537	0.001810	0.000066	0.001810	0.000066	
196	0.1		0.000091	0.000003	0.002259	0.000023	0.000207	0.000002	0.005828	0.000085	0.000298	0.000004	0.012409	0.000109	0.001047	0.000013	0.074437	0.000520	0.001831	0.000066	0.001831	0.000066	
197	0.1		0.000092	0.000003	0.002334	0.000021	0.000206	0.000002	0.005946	0.000091	0.000299	0.000004	0.012749	0.000112	0.001041	0.000012	0.076166	0.000513	0.001852	0.000066	0.001852	0.000066	
198	0.1		0.000093	0.000003	0.002410	0.000019	0.000206	0.000002	0.006066	0.000097	0.000300	0.000004	0.013095	0.000118	0.001035	0.000011	0.077917	0.000517	0.001872	0.000065	0.001872	0.000065	
199	0.1		0.000094	0.000003	0.002488	0.000018	0.000206	0.000002	0.006186	0.000104	0.000300	0.000004	0.013447	0.000128	0.001029	0.000010	0.079690	0.000534	0.001893	0.000065	0.001893	0.000065	
200	0.1		0.000095	0.000003	0.002569	0.000017	0.000206	0.000002	0.006307	0.000112	0.000301	0.000004	0.013806	0.000141	0.001023	0.000009	0.081487	0.000563	0.001913	0.000065	0.001913	0.000065	
201	0.1		0.000096	0.000003	0.002651	0.000018	0.000206	0.000002	0.006428	0.000120	0.000302	0.000004	0.014172	0.000157	0.001017	0.000009	0.083306	0.000605	0.001933	0.000065	0.001933	0.000065	
202	0.1		0.000097	0.000003	0.002735	0.000020	0.000206	0.000002	0.006551	0.000129	0.000303	0.000004	0.014545	0.000176	0.001011	0.000008	0.085149	0.000657	0.001953	0.000064	0.001953	0.000064	
203	0.1		0.000098	0.000003	0.002822	0.000024	0.000205	0.000002	0.006674	0.000138	0.000304	0.000004	0.014924	0.000197	0.001005	0.000008	0.087015	0.000719	0.001973	0.000064	0.001973	0.000064	
204	0.1		0.000099	0.000003	0.002910	0.000028	0.000205	0.000002	0.006798	0.000147	0.000304	0.000004	0.015311	0.000220	0.000999	0.000008	0.088905	0.000789	0.001993	0.000064	0.001993	0.000064	
205	0.1		0.000100	0.000003	0.003001	0.000033	0.000205	0.000002	0.006922	0.000156	0.000305	0.000004	0.015705	0.000244	0.000994	0.000008	0.090819	0.000867	0.002013	0.000064	0.002013	0.000064	
206	0.1		0.000101	0.000003	0.003094	0.000039	0.000205	0.000002	0.007048	0.000166	0.000306	0.000004	0.016106	0.000270	0.000988	0.000009	0.092758	0.000950	0.002033	0.000064	0.002033	0.000064	
207	0.1		0.000102	0.000003	0.003189	0.000045	0.000205	0.000002	0.007174	0.000175	0.000307	0.000004	0.016514	0.000298	0.000982	0.000009	0.094720	0.001039	0.002052	0.000064	0.002052	0.000064	
208	0.1		0.000103	0.000003	0.003286	0.000052	0.000205	0.000002	0.007301	0.000185	0.000308	0.000004	0.016930	0.000327	0.000977	0.000010	0.096707	0.001132	0.002072	0.000064	0.002072	0.000064	
209	0.1		0.000104	0.000003	0.003385	0.000059	0.000205	0.000002	0.007429	0.000194	0.000308	0.000004	0.017354	0.000358	0.000972	0.000011	0.098719	0.001230	0.002091	0.000064	0.002091	0.000064	
210	0.1		0.000105	0.000003	0.003487	0.000067	0.000204	0.000002	0.007557	0.000204	0.000309	0.000004	0.017785	0.000389	0.000966	0.000012	0.100755	0.001331	0.002110	0.000064	0.002110	0.000064	
211	0.1		0.000106	0.000003	0.003591	0.000075	0.000204	0.000003	0.007687	0.000213	0.000310	0.000004	0.018224	0.000422	0.000961	0.000013	0.102817	0.001436	0.002129	0.000065	0.002129	0.000065	
212	0.1		0.000107	0.000003	0.003697	0.000084	0.000204	0.000003	0.007817	0.000222	0.000311	0.000004	0.018671	0.000456	0.000955	0.000014	0.104905	0.001543	0.002148	0.000065	0.002148	0.000065	
213	0.1		0.000108	0.000003	0.003806	0.000093	0.000204	0.000003	0.007948	0.000231	0.000311	0.000004	0.019126	0.000491	0.000950	0.000015	0.107018	0.001653	0.002167	0.000065	0.002167	0.000065	
214	0.1		0.000109	0.000003	0.003918	0.000102	0.000204	0.000003	0.008080	0.000240	0.000312	0.000004	0.019589	0.000527	0.000945	0.000016	0.109156	0.001766	0.002186	0.000065	0.002186	0.000065	
215	0.1		0.000110	0.000003	0.004031	0.000112	0.000204	0.000003	0.008212	0.000249	0.000313	0.000004	0.020060	0.000563	0.000940	0.000017	0.111321	0.001879	0.002205	0.000065	0.002205	0.000065	
216	0.1		0.000111	0.000003	0.004148	0.000122	0.000204	0.000003	0.008346	0.000257	0.000314	0.000004	0.020540	0.000600	0.000935	0.000018	0.113512	0.001994	0.002224	0.000066	0.002224	0.000066	
217	0.1		0.000112	0.000003	0.004266	0.000132	0.000203	0.000003	0.008480	0.000266	0.000314	0.000005	0.021028	0.000637	0.000930	0.000019	0.115730	0.002110	0.002242	0.000066	0.002242	0.000066	
218	0.1		0.000113	0.000003	0.004388	0.000142	0.000203	0.000004	0.008615	0.000274	0.000315	0.000005	0.021524	0.000675	0.000925	0.000020	0.117974	0.002226	0.002261	0.000066	0.002261	0.000066	
219	0.1		0.000114	0.000003	0.004511	0.000153	0.000203	0.000004	0.008751	0.000282	0.000316	0.000005	0.022029	0.000713	0.000920	0.000021	0.120245	0.002343	0.002279	0.000067	0.002279	0.000067	
220	0.1		0.000115	0.000003	0.004638	0.000163	0.000203	0.000004	0.008888	0.000290	0.000317	0.000005	0.022543	0.000751	0.000915	0.000021	0.122544	0.002460	0.002297	0.000067	0.002297	0.000067	
221	0.1		0.000116	0.000003	0.004767	0.000174	0.000203	0.000004	0.009025	0.000297	0.000317	0.000005	0.023066	0.000789	0.000910	0.000022	0.124869	0.002577	0.002315	0.000067	0.002315	0.000067	
222	0.1		0.000116	0.000003	0.004899	0.000185	0.000203	0.000004	0.009164	0.000305	0.000318	0.000005	0.023597	0.000827	0.000906	0.000023	0.127222	0.002693	0.002333	0.000068	0.002333	0.000068	
223	0.1		0.000117	0.000003	0.005033	0.000195	0.000203	0.000004	0.009303	0.000312	0.000319	0.000005	0.024138	0.000865	0.000901	0.000024	0.129603	0.002808	0.002351	0.000068	0.002351	0.000068	
224	0.1		0.000118	0.000003	0.005171	0.000206	0.000203	0.000004	0.009443	0.000319	0.000319	0.000005	0.024688	0.000903	0.000896	0.000025	0.132012	0.002922	0.002369	0.000068	0.002369	0.000068	
225	0.1		0.000119	0.000003	0.005311	0.000216	0.000202	0.000004	0.009584	0.000325	0.000320	0.000005	0.025247	0.000940	0.000892	0.000025	0.134449	0.003035	0.002387	0.000069	0.002387	0.000069	
226	0.1		0.000120	0.000003	0.005454	0.000227	0.000202	0.000005	0.009726	0.000331	0.000321	0.000005	0.025816	0.000976	0.000887	0.000026	0.136914	0.003146	0.002404	0.000069	0.002404	0.000069	
227	0.1		0.000121	0.000003	0.005600	0.000237	0.000202	0.000005	0.009869	0.000337	0.000321	0.000005	0.026393	0.001012	0.000883	0.000027	0.139408	0.003254	0.002422	0.000070	0.002422	0.000070	
228	0.1		0.000122	0.000004	0.005748	0.000248	0.000202	0.000005	0.010013	0.000343	0.000322	0.000005	0.026981	0.001048	0.000878	0.000027	0.141931	0.003361	0.002440	0.000070	0.002440	0.000070	
229	0.1		0.000123	0.000004	0.005900	0.000258	0.000202	0.000005	0.010157	0.000348	0.000323	0.000005	0.027578	0.001082	0.000874	0.000028	0.144482	0.003466	0.002457	0.000071	0.002457	0.000071	
230	0.1		0.000124	0.000004	0.006054	0.000267	0.000202	0.000005	0.010303	0.000353	0.000324	0.000005	0.028185	0.001116	0.000869	0.000029	0.147063	0.003567	0.002474	0.000071	0.002474	0.000071	
231	0.1		0.000124	0.000004	0.006212	0.000277	0.000202	0.000005	0.010449	0.000358	0.000324	0.000005	0.028802	0.001148	0.000865	0.000029	0.149674	0.003665	0.002492	0.000071	0.002492	0.000071	
232	0.1		0.000125	0.000004	0.006373	0.000286	0.000201	0.000005	0.010596	0.000362	0.000325	0.000006	0.029429	0.001180	0.000861	0.000030	0.152314	0.003760	0.002509	0.000072	0.002509	0.000072	
233	0.1		0.000126	0.000004	0.006536	0.000295	0.000201	0.000005	0.010745	0.000367	0.000326	0.000006	0.030066	0.001210	0.000857	0.000030	0.154984	0.003852	0.002526	0.000072	0.002526	0.000072	
234	0.1		0.000127	0.000004	0.006703	0.000304	0.000201	0.000005	0.010894	0.000370	0.000326	0.000006	0.030713	0.001239	0.000852	0.000031	0.157684	0.003940	0.002543	0.000073	0.002543	0.000073	
235	0.1		0.000128	0.000004	0.006873	0.000312	0.000201	0.000005	0.011043	0.000374	0.000327	0.000006	0.031370	0.001266	0.000848	0.000031	0.160414	0.004024	0.002560	0.000073	0.002560	0.000073	
236	0.1		0.000129	0.000004	0.007046	0.000320	0.000201	0.000005	0.011194	0.000377	0.000328	0.000006	0.032038	0.001292	0.000844	0.000031	0.163175	0.004103	0.002577	0.000073	0.002577	0.000073	
237	0.1		0.000130	0.000004	0.007222	0.000327	0.000201	0.000006	0.011346	0.000379	0.000328	0.000006	0.032717	0.001316	0.000840	0.000032	0.165967	0.004178	0.002593	0.000074	0.002593	0.000074	
238	0.1		0.000130	0.000004	0.007401	0.000334	0.000201	0.000006	0.011499	0.000381	0.000329	0.000006	0.033405	0.001338	0.000836	0.000032	0.168789	0.004248	0.002610	0.000074	0.002610	0.000074	
239	0.1		0.000131	0.000004	0.007584	0.000341	0.000200	0.000006	0.011653	0.000383	0.000330	0.000006	0.034105	0.001359	0.000832	0.000032	0.171643	0.004313	0.002627	0.000074	0.002627	0.000074	
240	0.1		0.000132	0.000004	0.007770	0.000346	0.000200	0.000006	0.011807	0.000385	0.000330	0.000006	0.034816	0.001378	0.000828	0.000033	0.174528	0.004373	0.002643	0.000075	0.002643	0.000075	
241	0.1		0.000133	0.000004	0.007959	0.000352	0.000200	0.000006	0.011963	0.000386	0.000331	0.000006	0.035537	0.001394	0.000824	0.000033	0.177444	0.004428	0.002660	0.000075	0.002660	0.000075	
242	0.1		0.000134	0.000004	0.008151	0.000356	0.000200	0.000006	0.012119	0.000386	0.000332	0.000006	0.036270	0.001409	0.000820	0.000033	0.180392	0.004476	0.002676	0.000075	0.002676	0.000075	
243	0.1		0.000134	0.000004	0.008347	0.000360	0.000200	0.000006	0.012277	0.000387	0.000332	0.000006	0.037013	0.001421	0.000816	0.000033	0.183373	0.004519	0.002692	0.000076	0.002692	0.000076	
244	0.1		0.000135	0.000004	0.008547	0.000364	0.000200	0.000006	0.012435	0.000387	0.000333	0.000006	0.037768	0.001431	0.000812	0.000033	0.186385	0.004556	0.002709	0.000076	0.002709	0.000076	
245	0.1		0.000136	0.000004	0.008750	0.000366	0.000200	0.000006	0.012594	0.000386	0.000334	0.000006	0.038535	0.001439	0.000809	0.000033	0.189430	0.004586	0.002725	0.000076	0.002725	0.000076	
246	0.1		0.000137	0.000004	0.008956	0.000368	0.000199	0.000006	0.012755	0.000385	0.000334	0.000006	0.039313	0.001444	0.000805	0.000033	0.192508	0.004609	0.002741	0.000076	0.002741	0.000076	
247	0.1		0.000138	0.000004	0.009166	0.000370	0.000199	0.000006	0.012916	0.000384	0.000335	0.000006	0.040102	0.001447	0.000801	0.000033	0.195618	0.004627	0.002757	0.000077	0.002757	0.000077	
248	0.1		0.000139	0.000004	0.009379	0.000370	0.000199	0.000006	0.013078	0.000382	0.000336	0.000006	0.040903	0.001447	0.000797	0.000033	0.198762	0.004637	0.002773	0.000077	0.002773	0.000077	
249	0.1		0.000139	0.000004	0.009596	0.000370	0.000199	0.000006	0.013242	0.000380	0.000336	0.000006	0.041716	0.001444	0.000794	0.000033	0.201938	0.004641	0.002789	0.000077	0.002789	0.000077	
250	0.1		0.000140	0.000004	0.009817	0.000368	0.000199	0.000006	0.013406	0.000378	0.000337	0.000006	0.042540	0.001438	0.000790	0.000033	0.205148	0.004637	0.002805	0.000077	0.002805	0.000077	
251	0.1		0.000141	0.000004	0.010041	0.000366	0.000199	0.000006	0.013571	0.000375	0.000338	0.000006	0.043376	0.001430	0.000787	0.000033	0.208392	0.004627	0.002820	0.000077	0.002820	0.000077	
252	0.1		0.000142	0.000004	0.010268	0.000364	0.000198	0.000006	0.013737	0.000372	0.000338	0.000006	0.044225	0.001419	0.000783	0.000033	0.211668	0.004609	0.002836	0.000077	0.002836	0.000077	
253	0.1		0.000142	0.000004	0.010500	0.000360	0.000198	0.000006	0.013904	0.000368	0.000339	0.000006	0.045084	0.001405	0.000779	0.000033	0.214976	0.004585	0.002852	0.000077	0.002852	0.000077	
254	0.1		0.000143	0.000004	0.010734	0.000356	0.000198	0.000006	0.014072	0.000364	0.000340	0.000006	0.045955	0.001389	0.000776	0.000033	0.218316	0.004556	0.002867	0.000077	0.002867	0.000077	
255	0.1		0.000144	0.000004	0.010972	0.000350	0.000198	0.000006	0.014241	0.000360	0.000340	0.000006	0.046836	0.001370	0.000772	0.000032	0.221686	0.004520	0.002883	0.000077	0.002883	0.000077	
256	0.1		0.000145	0.000004	0.011213	0.000345	0.000198	0.000006	0.014411	0.000356	0.000341	0.000006	0.047728	0.001349	0.000769	0.000032	0.225086	0.004480	0.002898	0.000077	0.002898	0.000077	
257	0.1		0.000146	0.000004	0.011457	0.000338	0.000198	0.000006	0.014582	0.000351	0.000341	0.000006	0.048631	0.001326	0.000765	0.000032	0.228517	0.004434	0.002914	0.000077	0.002914	0.000077	
258	0.1		0.000146	0.000004	0.011705	0.000331	0.000197	0.000006	0.014753	0.000347	0.000342	0.000006	0.049544	0.001301	0.000762	0.000031	0.231976	0.004384	0.002929	0.000077	0.002929	0.000077	
259	0.1		0.000147	0.000004	0.011955	0.000323	0.000197	0.000005	0.014926	0.000342	0.000343	0.000006	0.050467	0.001274	0.000759	0.000031	0.235464	0.004330	0.002944	0.000077	0.002944	0.000077	
260	0.1		0.000148	0.000004	0.012209	0.000315	0.000197	0.000005	0.015099	0.000337	0.000343	0.000006	0.051401	0.001245	0.000755	0.000031	0.238979	0.004273	0.002960	0.000077	0.002960	0.000077	
261	0.1		0.000149	0.000004	0.012465	0.000306	0.000197	0.000005	0.015273	0.000332	0.000344	0.000006	0.052343	0.001215	0.000752	0.000030	0.242522	0.004213	0.002975	0.000077	0.002975	0.000077	
262	0.1		0.000149	0.000004	0.012725	0.000297	0.000197	0.000005	0.015448	0.000328	0.000345	0.000006	0.053296	0.001183	0.000748	0.000030	0.246091	0.004151	0.002990	0.000077	0.002990	0.000077	
263	0.1		0.000150	0.000004	0.012987	0.000288	0.000197	0.000005	0.015623	0.000323	0.000345	0.000006	0.054257	0.001150	0.000745	0.000029	0.249686	0.004087	0.003005	0.000077	0.003005	0.000077	
264	0.1		0.000151	0.000004	0.013252	0.000278	0.000196	0.000005	0.015800	0.000319	0.000346	0.000006	0.055227	0.001116	0.000742	0.000029	0.253307	0.004022	0.003020	0.000077	0.003020	0.000077	
265	0.1		0.000152	0.000004	0.013520	0.000268	0.000196	0.000005	0.015977	0.000315	0.000347	0.000006	0.056207	0.001082	0.000739	0.000028	0.256953	0.003956	0.003035	0.000077	0.003035	0.000077	
266	0.1		0.000152	0.000004	0.013790	0.000258	0.000196	0.000005	0.016155	0.000311	0.000347	0.000006	0.057195	0.001047	0.000735	0.000028	0.260622	0.003892	0.003050	0.000077	0.003050	0.000077	
267	0.1		0.000153	0.000004	0.014063	0.000247	0.000196	0.000005	0.016333	0.000308	0.000348	0.000006	0.058191	0.001012	0.000732	0.000027	0.264316	0.003829	0.003065	0.000077	0.003065	0.000077	
268	0.1		0.000154	0.000004	0.014338	0.000237	0.000196	0.000005	0.016512	0.000305	0.000349	0.000006	0.059195	0.000977	0.000729	0.000027	0.268032	0.003769	0.003080	0.000077	0.003080	0.000077	
269	0.1		0.000155	0.000004	0.014616	0.000227	0.000195	0.000005	0.016692	0.000302	0.000349	0.000006	0.060208	0.000944	0.000726	0.000026	0.271771	0.003712	0.003095	0.000077	0.003095	0.000077	
270	0.1		0.000155	0.000004	0.014896	0.000218	0.000195	0.000005	0.016872	0.000301	0.000350	0.000005	0.061228	0.000912	0.000722	0.000026	0.275531	0.003660	0.003110	0.000077	0.003110	0.000077	
271	0.1		0.000156	0.000004	0.015178	0.000209	0.000195	0.000005	0.017053	0.000300	0.000350	0.000005	0.062255	0.000882	0.000719	0.000025	0.279313	0.003613	0.003124	0.000077	0.003124	0.000077	
272	0.1		0.000157	0.000004	0.015463	0.000201	0.000195	0.000004	0.017235	0.000299	0.000351	0.000005	0.063290	0.000854	0.000716	0.000024	0.283115	0.003573	0.003139	0.000077	0.003139	0.000077	
273	0.1		0.000158	0.000004	0.015749	0.000195	0.000195	0.000004	0.017417	0.000300	0.000352	0.000005	0.064332	0.000831	0.000713	0.000024	0.286937	0.003542	0.003154	0.000077	0.003154	0.000077	
274	0.1		0.000158	0.000004	0.016038	0.000190	0.000195	0.000004	0.017600	0.000301	0.000352	0.000005	0.065381	0.000811	0.000710	0.000023	0.290779	0.003519	0.003168	0.000077	0.003168	0.000077	
275	0.1		0.000159	0.000004	0.016329	0.000186	0.000194	0.000004	0.017783	0.000304	0.000353	0.000005	0.066437	0.000797	0.000707	0.000022	0.294639	0.003506	0.003183	0.000077	0.003183	0.000077	
276	0.1		0.000160	0.000004	0.016622	0.000185	0.000194	0.000004	0.017967	0.000307	0.000354	0.000005	0.067499	0.000788	0.000704	0.000022	0.298518	0.003504	0.003197	0.000077	0.003197	0.000077	
277	0.1		0.000161	0.000004	0.016916	0.000186	0.000194	0.000004	0.018152	0.000312	0.000354	0.000005	0.068567	0.000786	0.000701	0.000021	0.302414	0.003515	0.003212	0.000077	0.003212	0.000077	
278	0.1		0.000161	0.000004	0.017213	0.000189	0.000194	0.000004	0.018337	0.000317	0.000355	0.000005	0.069641	0.000791	0.000698	0.000020	0.306327	0.003538	0.003226	0.000078	0.003226	0.000078	
279	0.1		0.000162	0.000004	0.017511	0.000195	0.000194	0.000004	0.018522	0.000323	0.000356	0.000005	0.070722	0.000803	0.000695	0.000020	0.310256	0.003575	0.003241	0.000078	0.003241	0.000078	
280	0.1		0.000163	0.000004	0.017811	0.000203	0.000193	0.000004	0.018708	0.000330	0.000356	0.000005	0.071807	0.000823	0.000692	0.000019	0.314202	0.003625	0.003255	0.000078	0.003255	0.000078	
281	0.1		0.000163	0.000004	0.018113	0.000213	0.000193	0.000004	0.018894	0.000339	0.000357	0.000006	0.072898	0.000851	0.000689	0.000018	0.318162	0.003689	0.003270	0.000078	0.003270	0.000078	
282	0.1		0.000164	0.000004	0.018416	0.000225	0.000193	0.000004	0.019081	0.000348	0.000357	0.000006	0.073995	0.000885	0.000686	0.000017	0.322137	0.003767	0.003284	0.000079	0.003284	0.000079	
283	0.1		0.000165	0.000004	0.018721	0.000240	0.000193	0.000004	0.019268	0.000358	0.000358	0.000006	0.075096	0.000925	0.000683	0.000017	0.326126	0.003859	0.003298	0.000079	0.003298	0.000079	
284	0.1		0.000166	0.000004	0.019027	0.000255	0.000193	0.000004	0.019456	0.000369	0.000359	0.000006	0.076202	0.000972	0.000680	0.000016	0.330128	0.003964	0.003313	0.000080	0.003313	0.000080	
285	0.1		0.000166	0.000004	0.019335	0.000272	0.000192	0.000003	0.019644	0.000380	0.000359	0.000006	0.077312	0.001025	0.000677	0.000016	0.334143	0.004082	0.003327	0.000080	0.003327	0.000080	
286	0.1		0.000167	0.000004	0.019643	0.000291	0.000192	0.000003	0.019832	0.000393	0.000360	0.000006	0.078427	0.001082	0.000674	0.000015	0.338170	0.004212	0.003341	0.000081	0.003341	0.000081	
287	0.1		0.000168	0.000004	0.019953	0.000310	0.000192	0.000003	0.020020	0.000406	0.000361	0.000006	0.079546	0.001144	0.000671	0.000014	0.342208	0.004354	0.003356	0.000081	0.003356	0.000081	
288	0.1		0.000168	0.000004	0.020265	0.000330	0.000192	0.000003	0.020209	0.000420	0.000361	0.000006	0.080669	0.001209	0.000668	0.000014	0.346258	0.004507	0.003370	0.000082	0.003370	0.000082	
289	0.1		0.000169	0.000004	0.020577	0.000351	0.000192	0.000003	0.020398	0.000434	0.000362	0.000006	0.081795	0.001278	0.000665	0.000013	0.350317	0.004670	0.003384	0.000082	0.003384	0.000082	
290	0.1		0.000170	0.000004	0.020891	0.000373	0.000191	0.000003	0.020588	0.000450	0.000362	0.000006	0.082925	0.001351	0.000662	0.000013	0.354387	0.004843	0.003398	0.000083	0.003398	0.000083	
291	0.1		0.000171	0.000004	0.021205	0.000396	0.000191	0.000003	0.020778	0.000465	0.000363	0.000006	0.084058	0.001426	0.000659	0.000013	0.358466	0.005024	0.003412	0.000084	0.003412	0.000084	
292	0.1		0.000171	0.000004	0.021520	0.000419	0.000191	0.000003	0.020968	0.000481	0.000364	0.000006	0.085194	0.001503	0.000656	0.000012	0.362553	0.005214	0.003427	0.000085	0.003427	0.000085	
293	0.1		0.000172	0.000004	0.021837	0.000443	0.000191	0.000004	0.021158	0.000498	0.000364	0.000007	0.086333	0.001583	0.000653	0.000012	0.366648	0.005412	0.003441	0.000085	0.003441	0.000085	
294	0.1		0.000173	0.000004	0.022154	0.000467	0.000191	0.000004	0.021349	0.000515	0.000365	0.000007	0.087475	0.001665	0.000650	0.000012	0.370750	0.005616	0.003455	0.000086	0.003455	0.000086	
295	0.1		0.000173	0.000004	0.022471	0.000491	0.000190	0.000004	0.021539	0.000533	0.000366	0.000007	0.088619	0.001748	0.000648	0.000012	0.374859	0.005827	0.003469	0.000087	0.003469	0.000087	
296	0.1		0.000174	0.000004	0.022790	0.000516	0.000190	0.000004	0.021730	0.000550	0.000366	0.000007	0.089765	0.001833	0.000645	0.000012	0.378974	0.006044	0.003483	0.000088	0.003483	0.000088	
297	0.1		0.000175	0.000004	0.023109	0.000542	0.000190	0.000004	0.021921	0.000569	0.000367	0.000007	0.090913	0.001920	0.000642	0.000013	0.383095	0.006267	0.003497	0.000089	0.003497	0.000089	
298	0.1		0.000175	0.000005	0.023428	0.000567	0.000190	0.000004	0.022112	0.000587	0.000367	0.000007	0.092063	0.002007	0.000639	0.000013	0.387220	0.006493	0.003511	0.000090	0.003511	0.000090	
299	0.1		0.000176	0.000005	0.023748	0.000593	0.000190	0.000004	0.022304	0.000606	0.000368	0.000007	0.093214	0.002096	0.000636	0.000013	0.391350	0.006725	0.003525	0.000091	0.003525	0.000091	
300	0.1		0.000177	0.000005	0.024068	0.000619	0.000189	0.000004	0.022495	0.000625	0.000369	0.000008	0.094367	0.002186	0.000633	0.000014	0.395484	0.006961	0.003539	0.000093	0.003539	0.000093	
301	0.1		0.000178	0.000005	0.024389	0.000645	0.000189	0.000004	0.022686	0.000644	0.000369	0.000008	0.095520	0.002276	0.000630	0.000014	0.399620	0.007200	0.003553	0.000094	0.003553	0.000094	
302	0.1		0.000178	0.000005	0.024710	0.000671	0.000189	0.000004	0.022878	0.000664	0.000370	0.000008	0.096675	0.002368	0.000628	0.000015	0.403760	0.007442	0.003568	0.000095	0.003568	0.000095	
303	0.1		0.000179	0.000005	0.025031	0.000698	0.000189	0.000004	0.023070	0.000683	0.000371	0.000008	0.097830	0.002460	0.000625	0.000016	0.407901	0.007687	0.003582	0.000096	0.003582	0.000096	
304	0.1		0.000180	0.000005	0.025353	0.000724	0.000189	0.000005	0.023261	0.000703	0.000371	0.000008	0.098986	0.002552	0.000622	0.000016	0.412043	0.007935	0.003596	0.000097	0.003596	0.000097	
305	0.1		0.000180	0.000005	0.025674	0.000751	0.000188	0.000005	0.023453	0.000723	0.000372	0.000009	0.100142	0.002645	0.000619	0.000017	0.416186	0.008185	0.003610	0.000099	0.003610	0.000099	


114	0.2		0.000040	0.000015	0.000079	0.000017	0.000407	0.000053	0.000496	0.000097	0.000380	0.000056	0.000594	0.000116	0.002507	0.000274	0.004639	0.001095	0.000731	0.000160	0.000731	0.000160	
115	0.2		0.000041	0.000014	0.000085	0.000015	0.000407	0.000049	0.000508	0.000087	0.000384	0.000052	0.000621	0.000101	0.002536	0.000271	0.004856	0.000995	0.000738	0.000147	0.000738	0.000147	
116	0.2		0.000043	0.000014	0.000091	0.000013	0.000407	0.000046	0.000520	0.000078	0.000388	0.000049	0.000648	0.000087	0.002566	0.000270	0.005074	0.000900	0.000744	0.000134	0.000744	0.000134	
117	0.2		0.000045	0.000013	0.000097	0.000011	0.000407	0.000045	0.000532	0.000069	0.000392	0.000047	0.000676	0.000075	0.002596	0.000272	0.005295	0.000813	0.000751	0.000123	0.000751	0.000123	
118	0.2		0.000046	0.000013	0.000103	0.000010	0.000407	0.000043	0.000545	0.000062	0.000396	0.000046	0.000704	0.000063	0.002627	0.000275	0.005519	0.000735	0.000758	0.000112	0.000758	0.000112	
119	0.2		0.000048	0.000012	0.000109	0.000009	0.000408	0.000043	0.000558	0.000056	0.000401	0.000046	0.000733	0.000054	0.002661	0.000279	0.005748	0.000669	0.000765	0.000104	0.000765	0.000104	
120	0.2		0.000050	0.000012	0.000115	0.000009	0.000409	0.000044	0.000572	0.000052	0.000406	0.000047	0.000763	0.000048	0.002696	0.000284	0.005982	0.000617	0.000774	0.000097	0.000774	0.000097	
121	0.2		0.000052	0.000012	0.000122	0.000009	0.000411	0.000045	0.000586	0.000050	0.000412	0.000049	0.000794	0.000045	0.002733	0.000290	0.006224	0.000582	0.000783	0.000093	0.000783	0.000093	
122	0.2		0.000054	0.000012	0.000128	0.000010	0.000413	0.000046	0.000602	0.000050	0.000419	0.000050	0.000826	0.000047	0.002773	0.000295	0.006473	0.000565	0.000793	0.000091	0.000793	0.000091	
123	0.2		0.000056	0.000012	0.000135	0.000011	0.000416	0.000048	0.000619	0.000051	0.000426	0.000053	0.000860	0.000051	0.002816	0.000300	0.006732	0.000563	0.000804	0.000090	0.000804	0.000090	
124	0.2		0.000058	0.000012	0.000142	0.000013	0.000420	0.000050	0.000637	0.000054	0.000434	0.000055	0.000895	0.000057	0.002863	0.000304	0.007001	0.000576	0.000816	0.000092	0.000816	0.000092	
125	0.2		0.000060	0.000013	0.000149	0.000014	0.000425	0.000052	0.000657	0.000057	0.000443	0.000057	0.000932	0.000064	0.002913	0.000307	0.007281	0.000598	0.000829	0.000095	0.000829	0.000095	
126	0.2		0.000063	0.000013	0.000156	0.000015	0.000431	0.000053	0.000678	0.000061	0.000454	0.000059	0.000972	0.000071	0.002968	0.000308	0.007574	0.000626	0.000844	0.000099	0.000844	0.000099	
127	0.2		0.000065	0.000014	0.000164	0.000016	0.000438	0.000054	0.000701	0.000065	0.000465	0.000060	0.001013	0.000078	0.003028	0.000306	0.007881	0.000657	0.000860	0.000104	0.000860	0.000104	
128	0.2		0.000068	0.000014	0.000172	0.000017	0.000446	0.000055	0.000726	0.000068	0.000478	0.000061	0.001057	0.000085	0.003093	0.000303	0.008203	0.000688	0.000878	0.000108	0.000878	0.000108	
129	0.2		0.000070	0.000014	0.000180	0.000018	0.000456	0.000055	0.000753	0.000071	0.000492	0.000062	0.001104	0.000090	0.003163	0.000296	0.008541	0.000716	0.000898	0.000113	0.000898	0.000113	
130	0.2		0.000073	0.000015	0.000188	0.000019	0.000467	0.000055	0.000781	0.000073	0.000507	0.000062	0.001153	0.000096	0.003239	0.000287	0.008897	0.000740	0.000919	0.000117	0.000919	0.000117	
131	0.2		0.000076	0.000015	0.000197	0.000019	0.000479	0.000054	0.000813	0.000074	0.000524	0.000061	0.001206	0.000100	0.003321	0.000274	0.009271	0.000758	0.000943	0.000120	0.000943	0.000120	
132	0.2		0.000080	0.000015	0.000206	0.000019	0.000493	0.000052	0.000846	0.000075	0.000542	0.000059	0.001262	0.000104	0.003409	0.000258	0.009663	0.000771	0.000969	0.000122	0.000969	0.000122	
133	0.2		0.000083	0.000015	0.000215	0.000019	0.000508	0.000050	0.000882	0.000076	0.000562	0.000057	0.001320	0.000108	0.003502	0.000240	0.010076	0.000778	0.000996	0.000124	0.000996	0.000124	
134	0.2		0.000086	0.000015	0.000225	0.000020	0.000524	0.000047	0.000920	0.000076	0.000583	0.000055	0.001383	0.000112	0.003599	0.000219	0.010508	0.000782	0.001026	0.000126	0.001026	0.000126	
135	0.2		0.000090	0.000015	0.000235	0.000020	0.000541	0.000044	0.000961	0.000075	0.000605	0.000052	0.001448	0.000116	0.003699	0.000198	0.010959	0.000782	0.001057	0.000126	0.001057	0.000126	
136	0.2		0.000094	0.000015	0.000246	0.000020	0.000559	0.000041	0.001004	0.000074	0.000627	0.000049	0.001517	0.000120	0.003801	0.000176	0.011431	0.000780	0.001090	0.000127	0.001090	0.000127	
137	0.2		0.000098	0.000015	0.000257	0.000020	0.000577	0.000037	0.001049	0.000074	0.000650	0.000046	0.001590	0.000124	0.003904	0.000155	0.011924	0.000776	0.001124	0.000126	0.001124	0.000126	
138	0.2		0.000102	0.000015	0.000269	0.000020	0.000596	0.000034	0.001096	0.000073	0.000674	0.000043	0.001666	0.000129	0.004007	0.000135	0.012437	0.000770	0.001160	0.000126	0.001160	0.000126	
139	0.2		0.000106	0.000015	0.000281	0.000020	0.000615	0.000030	0.001146	0.000072	0.000698	0.000039	0.001746	0.000134	0.004109	0.000120	0.012971	0.000764	0.001197	0.000125	0.001197	0.000125	
140	0.2		0.000110	0.000015	0.000294	0.000021	0.000633	0.000027	0.001198	0.000072	0.000721	0.000037	0.001830	0.000138	0.004210	0.000109	0.013527	0.000758	0.001236	0.000125	0.001236	0.000125	
141	0.2		0.000115	0.000014	0.000308	0.000021	0.000652	0.000024	0.001252	0.000071	0.000745	0.000034	0.001918	0.000143	0.004308	0.000106	0.014104	0.000752	0.001275	0.000124	0.001275	0.000124	
142	0.2		0.000119	0.000014	0.000322	0.000021	0.000670	0.000022	0.001308	0.000071	0.000768	0.000032	0.002010	0.000147	0.004402	0.000110	0.014703	0.000746	0.001316	0.000123	0.001316	0.000123	
143	0.2		0.000124	0.000014	0.000337	0.000022	0.000688	0.000021	0.001367	0.000071	0.000791	0.000031	0.002106	0.000151	0.004492	0.000119	0.015324	0.000739	0.001357	0.000123	0.001357	0.000123	
144	0.2		0.000128	0.000014	0.000353	0.000022	0.000705	0.000020	0.001427	0.000071	0.000813	0.000030	0.002206	0.000153	0.004576	0.000131	0.015967	0.000731	0.001399	0.000122	0.001399	0.000122	
145	0.2		0.000133	0.000014	0.000369	0.000022	0.000720	0.000020	0.001490	0.000071	0.000834	0.000030	0.002311	0.000155	0.004653	0.000144	0.016633	0.000721	0.001442	0.000122	0.001442	0.000122	
146	0.2		0.000137	0.000014	0.000387	0.000022	0.000735	0.000021	0.001555	0.000070	0.000853	0.000030	0.002420	0.000156	0.004723	0.000156	0.017323	0.000709	0.001486	0.000122	0.001486	0.000122	
147	0.2		0.000142	0.000014	0.000405	0.000023	0.000749	0.000022	0.001623	0.000070	0.000872	0.000030	0.002533	0.000155	0.004785	0.000166	0.018035	0.000694	0.001530	0.000122	0.001530	0.000122	
148	0.2		0.000147	0.000014	0.000424	0.000022	0.000761	0.000022	0.001692	0.000069	0.000890	0.000030	0.002651	0.000153	0.004840	0.000174	0.018770	0.000676	0.001575	0.000122	0.001575	0.000122	
149	0.2		0.000151	0.000014	0.000444	0.000022	0.000773	0.000023	0.001763	0.000068	0.000907	0.000031	0.002773	0.000149	0.004888	0.000180	0.019527	0.000655	0.001620	0.000122	0.001620	0.000122	
150	0.2		0.000156	0.000014	0.000465	0.000022	0.000783	0.000024	0.001836	0.000068	0.000922	0.000031	0.002900	0.000145	0.004929	0.000184	0.020307	0.000632	0.001665	0.000123	0.001665	0.000123	
151	0.2		0.000161	0.000014	0.000486	0.000021	0.000792	0.000024	0.001911	0.000067	0.000937	0.000031	0.003031	0.000140	0.004964	0.000185	0.021108	0.000606	0.001711	0.000123	0.001711	0.000123	
152	0.2		0.000166	0.000014	0.000509	0.000021	0.000801	0.000024	0.001988	0.000066	0.000950	0.000031	0.003166	0.000134	0.004992	0.000185	0.021932	0.000579	0.001758	0.000124	0.001758	0.000124	
153	0.2		0.000171	0.000014	0.000532	0.000020	0.000808	0.000024	0.002067	0.000066	0.000963	0.000031	0.003306	0.000128	0.005015	0.000183	0.022777	0.000551	0.001805	0.000124	0.001805	0.000124	
154	0.2		0.000175	0.000014	0.000557	0.000019	0.000815	0.000024	0.002148	0.000067	0.000975	0.000031	0.003450	0.000121	0.005032	0.000179	0.023644	0.000524	0.001852	0.000125	0.001852	0.000125	
155	0.2		0.000180	0.000014	0.000582	0.000018	0.000821	0.000023	0.002230	0.000068	0.000986	0.000031	0.003598	0.000114	0.005043	0.000173	0.024532	0.000497	0.001899	0.000125	0.001899	0.000125	
156	0.2		0.000185	0.000014	0.000608	0.000017	0.000826	0.000022	0.002313	0.000069	0.000997	0.000030	0.003750	0.000108	0.005050	0.000166	0.025441	0.000472	0.001947	0.000126	0.001947	0.000126	
157	0.2		0.000190	0.000014	0.000635	0.000016	0.000830	0.000021	0.002399	0.000071	0.001007	0.000029	0.003906	0.000102	0.005052	0.000157	0.026371	0.000451	0.001995	0.000127	0.001995	0.000127	
158	0.2		0.000195	0.000014	0.000663	0.000016	0.000834	0.000020	0.002485	0.000073	0.001016	0.000029	0.004067	0.000097	0.005050	0.000148	0.027321	0.000434	0.002043	0.000128	0.002043	0.000128	
159	0.2		0.000200	0.000014	0.000692	0.000015	0.000837	0.000019	0.002573	0.000075	0.001024	0.000028	0.004232	0.000094	0.005044	0.000137	0.028292	0.000422	0.002091	0.000129	0.002091	0.000129	
160	0.2		0.000205	0.000014	0.000722	0.000015	0.000840	0.000018	0.002663	0.000078	0.001032	0.000027	0.004400	0.000093	0.005034	0.000126	0.029282	0.000417	0.002139	0.000130	0.002139	0.000130	
161	0.2		0.000210	0.000014	0.000752	0.000015	0.000842	0.000016	0.002754	0.000081	0.001039	0.000026	0.004573	0.000093	0.005021	0.000114	0.030293	0.000419	0.002188	0.000130	0.002188	0.000130	
162	0.2		0.000215	0.000014	0.000784	0.000016	0.000843	0.000015	0.002846	0.000084	0.001046	0.000025	0.004750	0.000096	0.005005	0.000102	0.031323	0.000427	0.002236	0.000131	0.002236	0.000131	
163	0.2		0.000220	0.000014	0.000817	0.000016	0.000844	0.000014	0.002939	0.000087	0.001052	0.000024	0.004931	0.000100	0.004986	0.000090	0.032373	0.000441	0.002285	0.000132	0.002285	0.000132	
164	0.2		0.000224	0.000014	0.000850	0.000017	0.000845	0.000012	0.003033	0.000090	0.001058	0.000023	0.005116	0.000107	0.004964	0.000078	0.033442	0.000460	0.002333	0.000133	0.002333	0.000133	
165	0.2		0.000229	0.000014	0.000885	0.000019	0.000845	0.000011	0.003129	0.000093	0.001064	0.000022	0.005305	0.000114	0.004941	0.000066	0.034530	0.000483	0.002381	0.000134	0.002381	0.000134	
166	0.2		0.000234	0.000015	0.000921	0.000021	0.000845	0.000010	0.003225	0.000096	0.001069	0.000021	0.005498	0.000122	0.004915	0.000055	0.035637	0.000508	0.002430	0.000135	0.002430	0.000135	
167	0.2		0.000239	0.000015	0.000957	0.000022	0.000845	0.000009	0.003323	0.000098	0.001074	0.000021	0.005694	0.000131	0.004888	0.000045	0.036762	0.000536	0.002478	0.000135	0.002478	0.000135	
168	0.2		0.000244	0.000015	0.000995	0.000024	0.000845	0.000009	0.003421	0.000100	0.001079	0.000020	0.005895	0.000139	0.004860	0.000038	0.037906	0.000563	0.002526	0.000136	0.002526	0.000136	
169	0.2		0.000249	0.000015	0.001033	0.000026	0.000844	0.000008	0.003520	0.000102	0.001083	0.000020	0.006100	0.000148	0.004831	0.000034	0.039067	0.000591	0.002574	0.000136	0.002574	0.000136	
170	0.2		0.000254	0.000015	0.001073	0.000028	0.000843	0.000008	0.003620	0.000103	0.001088	0.000019	0.006308	0.000156	0.004802	0.000034	0.040247	0.000618	0.002621	0.000137	0.002621	0.000137	
171	0.2		0.000258	0.000015	0.001113	0.000030	0.000843	0.000008	0.003721	0.000104	0.001092	0.000019	0.006520	0.000164	0.004772	0.000037	0.041445	0.000643	0.002668	0.000137	0.002668	0.000137	
172	0.2		0.000263	0.000015	0.001155	0.000032	0.000842	0.000009	0.003822	0.000104	0.001096	0.000019	0.006736	0.000171	0.004742	0.000043	0.042660	0.000666	0.002715	0.000137	0.002715	0.000137	
173	0.2		0.000268	0.000015	0.001197	0.000034	0.000841	0.000009	0.003924	0.000104	0.001100	0.000019	0.006956	0.000177	0.004713	0.000049	0.043892	0.000685	0.002762	0.000138	0.002762	0.000138	
174	0.2		0.000273	0.000014	0.001241	0.000036	0.000840	0.000009	0.004027	0.000103	0.001104	0.000019	0.007180	0.000183	0.004683	0.000055	0.045142	0.000702	0.002809	0.000138	0.002809	0.000138	
175	0.2		0.000277	0.000014	0.001286	0.000037	0.000840	0.000010	0.004130	0.000102	0.001108	0.000019	0.007407	0.000187	0.004654	0.000061	0.046409	0.000716	0.002855	0.000137	0.002855	0.000137	
176	0.2		0.000282	0.000014	0.001332	0.000039	0.000839	0.000010	0.004234	0.000100	0.001112	0.000019	0.007639	0.000190	0.004626	0.000066	0.047695	0.000727	0.002900	0.000137	0.002900	0.000137	
177	0.2		0.000287	0.000014	0.001379	0.000040	0.000838	0.000011	0.004338	0.000098	0.001116	0.000019	0.007875	0.000193	0.004597	0.000071	0.048999	0.000734	0.002946	0.000137	0.002946	0.000137	
178	0.2		0.000291	0.000014	0.001427	0.000041	0.000837	0.000011	0.004443	0.000095	0.001120	0.000019	0.008116	0.000194	0.004569	0.000076	0.050321	0.000738	0.002991	0.000136	0.002991	0.000136	
179	0.2		0.000296	0.000014	0.001476	0.000042	0.000837	0.000011	0.004549	0.000092	0.001124	0.000019	0.008360	0.000195	0.004541	0.000079	0.051663	0.000738	0.003036	0.000136	0.003036	0.000136	
180	0.2		0.000300	0.000014	0.001527	0.000043	0.000836	0.000012	0.004655	0.000089	0.001128	0.000019	0.008610	0.000194	0.004514	0.000082	0.053022	0.000735	0.003080	0.000135	0.003080	0.000135	
181	0.2		0.000305	0.000014	0.001579	0.000044	0.000835	0.000012	0.004763	0.000085	0.001132	0.000019	0.008864	0.000192	0.004486	0.000084	0.054401	0.000729	0.003125	0.000134	0.003125	0.000134	
182	0.2		0.000309	0.000014	0.001632	0.000045	0.000835	0.000012	0.004870	0.000081	0.001136	0.000019	0.009122	0.000190	0.004459	0.000086	0.055799	0.000719	0.003169	0.000134	0.003169	0.000134	
183	0.2		0.000314	0.000014	0.001687	0.000045	0.000834	0.000012	0.004979	0.000077	0.001140	0.000019	0.009386	0.000187	0.004432	0.000087	0.057217	0.000706	0.003212	0.000133	0.003212	0.000133	
184	0.2		0.000318	0.000014	0.001743	0.000045	0.000833	0.000012	0.005088	0.000073	0.001143	0.000019	0.009654	0.000182	0.004406	0.000088	0.058654	0.000690	0.003256	0.000132	0.003256	0.000132	
185	0.2		0.000323	0.000014	0.001801	0.000045	0.000833	0.000012	0.005198	0.000069	0.001147	0.000019	0.009928	0.000177	0.004379	0.000088	0.060111	0.000670	0.003299	0.000131	0.003299	0.000131	
186	0.2		0.000327	0.000014	0.001860	0.000045	0.000832	0.000012	0.005308	0.000066	0.001151	0.000019	0.010207	0.000172	0.004353	0.000087	0.061589	0.000648	0.003341	0.000130	0.003341	0.000130	
187	0.2		0.000331	0.000014	0.001920	0.000044	0.000831	0.000011	0.005419	0.000063	0.001155	0.000019	0.010491	0.000165	0.004327	0.000086	0.063086	0.000623	0.003384	0.000129	0.003384	0.000129	
188	0.2		0.000336	0.000013	0.001982	0.000044	0.000831	0.000011	0.005531	0.000060	0.001158	0.000019	0.010780	0.000158	0.004302	0.000085	0.064604	0.000596	0.003426	0.000128	0.003426	0.000128	
189	0.2		0.000340	0.000013	0.002046	0.000043	0.000830	0.000011	0.005643	0.000058	0.001162	0.000019	0.011075	0.000151	0.004276	0.000083	0.066143	0.000566	0.003468	0.000127	0.003468	0.000127	
190	0.2		0.000344	0.000013	0.002111	0.000042	0.000829	0.000010	0.005757	0.000058	0.001165	0.000019	0.011375	0.000144	0.004251	0.000081	0.067703	0.000534	0.003510	0.000126	0.003510	0.000126	
191	0.2		0.000348	0.000013	0.002178	0.000041	0.000829	0.000010	0.005871	0.000059	0.001169	0.000018	0.011681	0.000136	0.004226	0.000079	0.069284	0.000501	0.003551	0.000125	0.003551	0.000125	
192	0.2		0.000353	0.000013	0.002247	0.000040	0.000828	0.000009	0.005985	0.000061	0.001173	0.000018	0.011993	0.000129	0.004202	0.000076	0.070886	0.000466	0.003593	0.000124	0.003593	0.000124	
193	0.2		0.000357	0.000013	0.002317	0.000039	0.000827	0.000009	0.006101	0.000065	0.001176	0.000018	0.012311	0.000124	0.004177	0.000073	0.072510	0.000432	0.003634	0.000123	0.003634	0.000123	
194	0.2		0.000361	0.000013	0.002389	0.000037	0.000827	0.000009	0.006217	0.000070	0.001180	0.000018	0.012635	0.000119	0.004153	0.000069	0.074156	0.000399	0.003674	0.000122	0.003674	0.000122	
195	0.2		0.000365	0.000013	0.002462	0.000036	0.000826	0.000008	0.006333	0.000076	0.001183	0.000018	0.012965	0.000117	0.004129	0.000066	0.075823	0.000369	0.003715	0.000121	0.003715	0.000121	
196	0.2		0.000369	0.000013	0.002538	0.000035	0.000826	0.000008	0.006451	0.000082	0.001186	0.000018	0.013301	0.000118	0.004106	0.000062	0.077513	0.000345	0.003755	0.000121	0.003755	0.000121	
197	0.2		0.000373	0.000013	0.002615	0.000034	0.000825	0.000007	0.006569	0.000090	0.001190	0.000017	0.013643	0.000121	0.004082	0.000059	0.079225	0.000328	0.003795	0.000120	0.003795	0.000120	
198	0.2		0.000377	0.000013	0.002695	0.000033	0.000824	0.000007	0.006688	0.000098	0.001193	0.000017	0.013992	0.000129	0.004059	0.000055	0.080960	0.000324	0.003834	0.000120	0.003834	0.000120	
199	0.2		0.000381	0.000013	0.002776	0.000032	0.000824	0.000006	0.006808	0.000107	0.001197	0.000017	0.014347	0.000139	0.004036	0.000052	0.082718	0.000333	0.003874	0.000119	0.003874	0.000119	
200	0.2		0.000385	0.000013	0.002859	0.000033	0.000823	0.000006	0.006928	0.000116	0.001200	0.000017	0.014709	0.000153	0.004013	0.000049	0.084499	0.000356	0.003913	0.000119	0.003913	0.000119	
201	0.2		0.000389	0.000013	0.002944	0.000033	0.000823	0.000006	0.007050	0.000125	0.001203	0.000017	0.015078	0.000170	0.003990	0.000046	0.086303	0.000393	0.003952	0.000119	0.003952	0.000119	
202	0.2		0.000393	0.000013	0.003031	0.000035	0.000822	0.000006	0.007172	0.000134	0.001207	0.000017	0.015453	0.000189	0.003968	0.000044	0.088130	0.000442	0.003991	0.000119	0.003991	0.000119	
203	0.2		0.000397	0.000013	0.003120	0.000038	0.000821	0.000006	0.007294	0.000144	0.001210	0.000017	0.015836	0.000210	0.003946	0.000042	0.089981	0.000500	0.004029	0.000119	0.004029	0.000119	
204	0.2		0.000401	0.000013	0.003211	0.000041	0.000821	0.000007	0.007418	0.000154	0.001213	0.000017	0.016225	0.000233	0.003924	0.000041	0.091856	0.000565	0.004067	0.000119	0.004067	0.000119	
205	0.2		0.000405	0.000013	0.003305	0.000045	0.000820	0.000007	0.007542	0.000164	0.001216	0.000017	0.016622	0.000258	0.003902	0.000041	0.093755	0.000638	0.004105	0.000119	0.004105	0.000119	
206	0.2		0.000409	0.000013	0.003400	0.000050	0.000820	0.000007	0.007667	0.000174	0.001219	0.000017	0.017026	0.000285	0.003881	0.000041	0.095678	0.000716	0.004143	0.000120	0.004143	0.000120	
207	0.2		0.000413	0.000013	0.003498	0.000055	0.000819	0.000008	0.007793	0.000184	0.001223	0.000017	0.017437	0.000313	0.003860	0.000042	0.097626	0.000798	0.004181	0.000120	0.004181	0.000120	
208	0.2		0.000417	0.000013	0.003597	0.000062	0.000819	0.000008	0.007920	0.000194	0.001226	0.000017	0.017856	0.000343	0.003839	0.000044	0.099598	0.000885	0.004218	0.000121	0.004218	0.000121	
209	0.2		0.000421	0.000013	0.003699	0.000069	0.000818	0.000009	0.008047	0.000204	0.001229	0.000017	0.018282	0.000374	0.003818	0.000046	0.101596	0.000976	0.004255	0.000122	0.004255	0.000122	
210	0.2		0.000424	0.000013	0.003804	0.000076	0.000817	0.000009	0.008175	0.000213	0.001232	0.000017	0.018716	0.000406	0.003797	0.000049	0.103618	0.001070	0.004292	0.000122	0.004292	0.000122	
211	0.2		0.000428	0.000013	0.003910	0.000084	0.000817	0.000010	0.008304	0.000223	0.001235	0.000017	0.019158	0.000439	0.003777	0.000052	0.105666	0.001168	0.004329	0.000123	0.004329	0.000123	
212	0.2		0.000432	0.000013	0.004019	0.000092	0.000816	0.000011	0.008434	0.000233	0.001238	0.000017	0.019607	0.000474	0.003756	0.000055	0.107740	0.001268	0.004366	0.000124	0.004366	0.000124	
213	0.2		0.000436	0.000013	0.004131	0.000101	0.000816	0.000011	0.008565	0.000242	0.001241	0.000018	0.020065	0.000509	0.003736	0.000058	0.109839	0.001371	0.004402	0.000125	0.004402	0.000125	
214	0.2		0.000439	0.000013	0.004244	0.000110	0.000815	0.000012	0.008696	0.000252	0.001244	0.000018	0.020530	0.000545	0.003716	0.000062	0.111964	0.001476	0.004438	0.000126	0.004438	0.000126	
215	0.2		0.000443	0.000013	0.004361	0.000120	0.000815	0.000013	0.008828	0.000261	0.001247	0.000018	0.021004	0.000582	0.003697	0.000065	0.114115	0.001584	0.004474	0.000127	0.004474	0.000127	
216	0.2		0.000447	0.000013	0.004479	0.000129	0.000814	0.000013	0.008961	0.000270	0.001250	0.000018	0.021486	0.000620	0.003677	0.000069	0.116293	0.001692	0.004510	0.000128	0.004510	0.000128	
217	0.2		0.000450	0.000013	0.004601	0.000140	0.000814	0.000014	0.009095	0.000279	0.001253	0.000018	0.021977	0.000658	0.003658	0.000072	0.118497	0.001802	0.004545	0.000129	0.004545	0.000129	
218	0.2		0.000454	0.000013	0.004724	0.000150	0.000813	0.000014	0.009230	0.000287	0.001256	0.000019	0.022476	0.000696	0.003639	0.000075	0.120729	0.001912	0.004581	0.000130	0.004581	0.000130	
219	0.2		0.000458	0.000013	0.004851	0.000160	0.000813	0.000015	0.009365	0.000296	0.001259	0.000019	0.022984	0.000735	0.003620	0.000078	0.122987	0.002023	0.004616	0.000131	0.004616	0.000131	
220	0.2		0.000461	0.000013	0.004980	0.000171	0.000812	0.000015	0.009502	0.000304	0.001262	0.000019	0.023500	0.000773	0.003601	0.000082	0.125272	0.002135	0.004651	0.000132	0.004651	0.000132	
221	0.2		0.000465	0.000013	0.005111	0.000181	0.000811	0.000016	0.009639	0.000312	0.001265	0.000020	0.024025	0.000812	0.003583	0.000085	0.127585	0.002246	0.004686	0.000134	0.004686	0.000134	
222	0.2		0.000468	0.000013	0.005245	0.000192	0.000811	0.000017	0.009777	0.000320	0.001268	0.000020	0.024560	0.000851	0.003564	0.000088	0.129925	0.002358	0.004720	0.000135	0.004720	0.000135	
223	0.2		0.000472	0.000014	0.005382	0.000203	0.000810	0.000017	0.009916	0.000328	0.001271	0.000020	0.025103	0.000889	0.003546	0.000091	0.132294	0.002468	0.004755	0.000136	0.004755	0.000136	
224	0.2		0.000476	0.000014	0.005522	0.000213	0.000810	0.000018	0.010056	0.000335	0.001274	0.000020	0.025655	0.000928	0.003528	0.000093	0.134690	0.002579	0.004789	0.000137	0.004789	0.000137	
225	0.2		0.000479	0.000014	0.005665	0.000224	0.000809	0.000018	0.010196	0.000342	0.001277	0.000021	0.026217	0.000965	0.003510	0.000096	0.137115	0.002687	0.004823	0.000138	0.004823	0.000138	
226	0.2		0.000483	0.000014	0.005810	0.000234	0.000809	0.000018	0.010338	0.000349	0.001279	0.000021	0.026787	0.001003	0.003493	0.000099	0.139568	0.002794	0.004857	0.000139	0.004857	0.000139	
227	0.2		0.000486	0.000014	0.005958	0.000245	0.000808	0.000019	0.010480	0.000356	0.001282	0.000021	0.027368	0.001039	0.003475	0.000101	0.142049	0.002900	0.004891	0.000140	0.004891	0.000140	
228	0.2		0.000489	0.000014	0.006109	0.000255	0.000808	0.000019	0.010623	0.000362	0.001285	0.000021	0.027957	0.001075	0.003458	0.000104	0.144560	0.003004	0.004925	0.000142	0.004925	0.000142	
229	0.2		0.000493	0.000014	0.006263	0.000265	0.000807	0.000020	0.010768	0.000368	0.001288	0.000022	0.028557	0.001111	0.003441	0.000106	0.147100	0.003106	0.004958	0.000143	0.004958	0.000143	
230	0.2		0.000496	0.000014	0.006420	0.000275	0.000807	0.000020	0.010913	0.000374	0.001291	0.000022	0.029166	0.001145	0.003424	0.000108	0.149669	0.003205	0.004992	0.000144	0.004992	0.000144	
231	0.2		0.000500	0.000014	0.006580	0.000284	0.000806	0.000020	0.011059	0.000380	0.001293	0.000022	0.029785	0.001178	0.003407	0.000110	0.152268	0.003302	0.005025	0.000145	0.005025	0.000145	
232	0.2		0.000503	0.000014	0.006743	0.000294	0.000805	0.000021	0.011205	0.000385	0.001296	0.000022	0.030415	0.001210	0.003390	0.000112	0.154896	0.003396	0.005058	0.000146	0.005058	0.000146	
233	0.2		0.000507	0.000014	0.006909	0.000303	0.000805	0.000021	0.011353	0.000390	0.001299	0.000023	0.031054	0.001241	0.003374	0.000114	0.157554	0.003486	0.005091	0.000147	0.005091	0.000147	
234	0.2		0.000510	0.000015	0.007078	0.000311	0.000804	0.000021	0.011502	0.000395	0.001302	0.000023	0.031703	0.001270	0.003358	0.000116	0.160243	0.003573	0.005124	0.000148	0.005124	0.000148	
235	0.2		0.000513	0.000015	0.007250	0.000319	0.000804	0.000022	0.011651	0.000399	0.001304	0.000023	0.032363	0.001298	0.003341	0.000117	0.162962	0.003656	0.005156	0.000148	0.005156	0.000148	
236	0.2		0.000517	0.000015	0.007425	0.000327	0.000803	0.000022	0.011802	0.000403	0.001307	0.000023	0.033033	0.001325	0.003325	0.000119	0.165711	0.003735	0.005189	0.000149	0.005189	0.000149	
237	0.2		0.000520	0.000015	0.007604	0.000335	0.000803	0.000022	0.011953	0.000407	0.001310	0.000024	0.033714	0.001350	0.003309	0.000120	0.168492	0.003809	0.005221	0.000150	0.005221	0.000150	
238	0.2		0.000523	0.000015	0.007785	0.000341	0.000802	0.000022	0.012105	0.000410	0.001313	0.000024	0.034405	0.001373	0.003294	0.000121	0.171303	0.003880	0.005254	0.000151	0.005254	0.000151	
239	0.2		0.000527	0.000015	0.007970	0.000348	0.000801	0.000023	0.012258	0.000413	0.001315	0.000024	0.035107	0.001394	0.003278	0.000123	0.174145	0.003945	0.005286	0.000151	0.005286	0.000151	
240	0.2		0.000530	0.000015	0.008159	0.000353	0.000801	0.000023	0.012412	0.000416	0.001318	0.000024	0.035819	0.001414	0.003263	0.000124	0.177019	0.004006	0.005318	0.000152	0.005318	0.000152	
241	0.2		0.000533	0.000015	0.008350	0.000359	0.000800	0.000023	0.012568	0.000418	0.001321	0.000024	0.036543	0.001431	0.003247	0.000124	0.179925	0.004061	0.005350	0.000153	0.005350	0.000153	
242	0.2		0.000536	0.000015	0.008545	0.000363	0.000800	0.000023	0.012724	0.000420	0.001323	0.000024	0.037277	0.001446	0.003232	0.000125	0.182862	0.004111	0.005381	0.000153	0.005381	0.000153	
243	0.2		0.000540	0.000015	0.008743	0.000367	0.000799	0.000023	0.012880	0.000422	0.001326	0.000024	0.038023	0.001459	0.003217	0.000126	0.185831	0.004155	0.005413	0.000154	0.005413	0.000154	
244	0.2		0.000543	0.000015	0.008945	0.000370	0.000798	0.000023	0.013038	0.000423	0.001329	0.000025	0.038780	0.001470	0.003203	0.000126	0.188833	0.004193	0.005445	0.000154	0.005445	0.000154	
245	0.2		0.000546	0.000015	0.009150	0.000373	0.000798	0.000023	0.013197	0.000424	0.001331	0.000025	0.039548	0.001478	0.003188	0.000127	0.191867	0.004226	0.005476	0.000154	0.005476	0.000154	
246	0.2		0.000549	0.000015	0.009359	0.000374	0.000797	0.000023	0.013357	0.000424	0.001334	0.000025	0.040328	0.001484	0.003173	0.000127	0.194934	0.004251	0.005508	0.000155	0.005508	0.000155	
247	0.2		0.000552	0.000015	0.009571	0.000375	0.000797	0.000023	0.013518	0.000424	0.001337	0.000025	0.041119	0.001487	0.003159	0.000127	0.198033	0.004270	0.005539	0.000155	0.005539	0.000155	
248	0.2		0.000555	0.000015	0.009787	0.000375	0.000796	0.000023	0.013680	0.000424	0.001339	0.000025	0.041922	0.001488	0.003144	0.000127	0.201166	0.004283	0.005570	0.000155	0.005570	0.000155	
249	0.2		0.000559	0.000015	0.010006	0.000375	0.000795	0.000023	0.013842	0.000423	0.001342	0.000025	0.042737	0.001485	0.003130	0.000127	0.204332	0.004289	0.005601	0.000155	0.005601	0.000155	
250	0.2		0.000562	0.000015	0.010229	0.000373	0.000795	0.000023	0.014006	0.000422	0.001345	0.000025	0.043563	0.001480	0.003116	0.000127	0.207532	0.004287	0.005632	0.000155	0.005632	0.000155	
251	0.2		0.000565	0.000015	0.010456	0.000371	0.000794	0.000023	0.014171	0.000420	0.001347	0.000025	0.044402	0.001473	0.003102	0.000126	0.210764	0.004279	0.005663	0.000155	0.005663	0.000155	
252	0.2		0.000568	0.000015	0.010686	0.000368	0.000793	0.000023	0.014336	0.000419	0.001350	0.000025	0.045251	0.001462	0.003088	0.000126	0.214030	0.004263	0.005694	0.000155	0.005694	0.000155	
253	0.2		0.000571	0.000015	0.010920	0.000364	0.000793	0.000023	0.014503	0.000416	0.001353	0.000025	0.046113	0.001449	0.003075	0.000125	0.217327	0.004242	0.005724	0.000155	0.005724	0.000155	
254	0.2		0.000574	0.000015	0.011156	0.000359	0.000792	0.000023	0.014670	0.000414	0.001355	0.000024	0.046985	0.001433	0.003061	0.000124	0.220656	0.004214	0.005755	0.000155	0.005755	0.000155	
255	0.2		0.000577	0.000015	0.011397	0.000353	0.000791	0.000023	0.014839	0.000411	0.001358	0.000024	0.047868	0.001415	0.003048	0.000123	0.224016	0.004181	0.005786	0.000155	0.005786	0.000155	
256	0.2		0.000580	0.000015	0.011640	0.000347	0.000791	0.000023	0.015008	0.000408	0.001361	0.000024	0.048762	0.001395	0.003034	0.000122	0.227406	0.004142	0.005816	0.000155	0.005816	0.000155	
257	0.2		0.000584	0.000015	0.011887	0.000339	0.000790	0.000022	0.015178	0.000405	0.001363	0.000024	0.049667	0.001373	0.003021	0.000121	0.230826	0.004098	0.005846	0.000154	0.005846	0.000154	
258	0.2		0.000587	0.000015	0.012137	0.000332	0.000789	0.000022	0.015349	0.000401	0.001366	0.000024	0.050582	0.001348	0.003008	0.000120	0.234275	0.004049	0.005877	0.000154	0.005877	0.000154	
259	0.2		0.000590	0.000015	0.012390	0.000323	0.000789	0.000022	0.015521	0.000398	0.001368	0.000024	0.051506	0.001322	0.002995	0.000119	0.237752	0.003996	0.005907	0.000154	0.005907	0.000154	
260	0.2		0.000593	0.000015	0.012646	0.000314	0.000788	0.000022	0.015694	0.000394	0.001371	0.000024	0.052441	0.001294	0.002982	0.000117	0.241257	0.003939	0.005937	0.000154	0.005937	0.000154	
261	0.2		0.000596	0.000015	0.012905	0.000304	0.000787	0.000021	0.015867	0.000390	0.001374	0.000024	0.053385	0.001264	0.002969	0.000115	0.244790	0.003879	0.005967	0.000153	0.005967	0.000153	
262	0.2		0.000599	0.000015	0.013167	0.000294	0.000787	0.000021	0.016041	0.000386	0.001376	0.000023	0.054339	0.001233	0.002957	0.000114	0.248349	0.003816	0.005997	0.000153	0.005997	0.000153	
263	0.2		0.000602	0.000015	0.013432	0.000283	0.000786	0.000021	0.016216	0.000382	0.001379	0.000023	0.055302	0.001200	0.002944	0.000112	0.251934	0.003750	0.006027	0.000153	0.006027	0.000153	
264	0.2		0.000605	0.000015	0.013699	0.000272	0.000785	0.000021	0.016392	0.000378	0.001381	0.000023	0.056274	0.001167	0.002931	0.000110	0.255544	0.003684	0.006057	0.000152	0.006057	0.000152	
265	0.2		0.000608	0.000015	0.013969	0.000260	0.000785	0.000020	0.016568	0.000374	0.001384	0.000023	0.057255	0.001133	0.002919	0.000108	0.259179	0.003616	0.006087	0.000152	0.006087	0.000152	
266	0.2		0.000611	0.000015	0.014242	0.000248	0.000784	0.000020	0.016745	0.000370	0.001387	0.000023	0.058244	0.001099	0.002907	0.000106	0.262839	0.003548	0.006116	0.000152	0.006116	0.000152	
267	0.2		0.000614	0.000015	0.014517	0.000236	0.000783	0.000020	0.016923	0.000366	0.001389	0.000023	0.059242	0.001065	0.002894	0.000104	0.266522	0.003481	0.006146	0.000151	0.006146	0.000151	
268	0.2		0.000617	0.000015	0.014795	0.000224	0.000782	0.000019	0.017102	0.000362	0.001392	0.000022	0.060248	0.001031	0.002882	0.000102	0.270228	0.003415	0.006176	0.000151	0.006176	0.000151	
269	0.2		0.000620	0.000015	0.015076	0.000212	0.000782	0.000019	0.017281	0.000359	0.001394	0.000022	0.061262	0.000998	0.002870	0.000100	0.273957	0.003351	0.006205	0.000151	0.006205	0.000151	
270	0.2		0.000623	0.000015	0.015358	0.000200	0.000781	0.000019	0.017461	0.000355	0.001397	0.000022	0.062283	0.000966	0.002858	0.000097	0.277707	0.003292	0.006235	0.000151	0.006235	0.000151	
271	0.2		0.000625	0.000015	0.015643	0.000188	0.000780	0.000018	0.017641	0.000352	0.001400	0.000022	0.063312	0.000937	0.002846	0.000095	0.281479	0.003237	0.006264	0.000150	0.006264	0.000150	
272	0.2		0.000628	0.000015	0.015930	0.000177	0.000779	0.000018	0.017822	0.000350	0.001402	0.000022	0.064349	0.000910	0.002834	0.000092	0.285271	0.003187	0.006294	0.000150	0.006294	0.000150	
273	0.2		0.000631	0.000015	0.016220	0.000167	0.000779	0.000017	0.018003	0.000348	0.001405	0.000022	0.065392	0.000886	0.002823	0.000090	0.289083	0.003145	0.006323	0.000150	0.006323	0.000150	
274	0.2		0.000634	0.000015	0.016511	0.000158	0.000778	0.000017	0.018186	0.000346	0.001407	0.000022	0.066442	0.000866	0.002811	0.000087	0.292914	0.003111	0.006352	0.000150	0.006352	0.000150	
275	0.2		0.000637	0.000015	0.016804	0.000152	0.000777	0.000017	0.018368	0.000345	0.001410	0.000022	0.067499	0.000851	0.002799	0.000085	0.296765	0.003086	0.006381	0.000150	0.006381	0.000150	
276	0.2		0.000640	0.000015	0.017100	0.000147	0.000776	0.000016	0.018551	0.000344	0.001413	0.000022	0.068563	0.000841	0.002788	0.000082	0.300633	0.003071	0.006411	0.000150	0.006411	0.000150	
277	0.2		0.000643	0.000015	0.017397	0.000145	0.000776	0.000016	0.018735	0.000344	0.001415	0.000022	0.069632	0.000838	0.002776	0.000080	0.304519	0.003069	0.006440	0.000151	0.006440	0.000151	
278	0.2		0.000646	0.000015	0.017696	0.000147	0.000775	0.000016	0.018919	0.000345	0.001418	0.000022	0.070708	0.000841	0.002765	0.000077	0.308422	0.003078	0.006469	0.000151	0.006469	0.000151	
279	0.2		0.000649	0.000015	0.017997	0.000151	0.000774	0.000015	0.019104	0.000346	0.001420	0.000022	0.071789	0.000851	0.002754	0.000074	0.312342	0.003100	0.006498	0.000151	0.006498	0.000151	
280	0.2		0.000652	0.000015	0.018300	0.000159	0.000773	0.000015	0.019289	0.000348	0.001423	0.000022	0.072876	0.000868	0.002742	0.000072	0.316277	0.003137	0.006527	0.000152	0.006527	0.000152	
281	0.2		0.000655	0.000016	0.018604	0.000169	0.000773	0.000015	0.019475	0.000351	0.001426	0.000022	0.073969	0.000893	0.002731	0.000069	0.320227	0.003187	0.006556	0.000152	0.006556	0.000152	
282	0.2		0.000657	0.000016	0.018910	0.000182	0.000772	0.000015	0.019661	0.000354	0.001428	0.000022	0.075066	0.000924	0.002720	0.000067	0.324192	0.003251	0.006585	0.000153	0.006585	0.000153	
283	0.2		0.000660	0.000016	0.019217	0.000197	0.000771	0.000014	0.019847	0.000358	0.001431	0.000022	0.076169	0.000962	0.002709	0.000064	0.328171	0.003329	0.006614	0.000154	0.006614	0.000154	
284	0.2		0.000663	0.000016	0.019526	0.000214	0.000770	0.000014	0.020034	0.000363	0.001433	0.000023	0.077276	0.001006	0.002698	0.000062	0.332163	0.003421	0.006642	0.000155	0.006642	0.000155	
285	0.2		0.000666	0.000016	0.019836	0.000232	0.000770	0.000014	0.020221	0.000369	0.001436	0.000023	0.078388	0.001056	0.002687	0.000059	0.336168	0.003525	0.006671	0.000156	0.006671	0.000156	
286	0.2		0.000669	0.000016	0.020147	0.000251	0.000769	0.000014	0.020409	0.000375	0.001438	0.000023	0.079504	0.001111	0.002676	0.000057	0.340185	0.003643	0.006700	0.000157	0.006700	0.000157	
287	0.2		0.000672	0.000016	0.020460	0.000272	0.000768	0.000014	0.020597	0.000382	0.001441	0.000024	0.080624	0.001170	0.002665	0.000055	0.344214	0.003772	0.006729	0.000158	0.006729	0.000158	
288	0.2		0.000675	0.000016	0.020774	0.000293	0.000767	0.000014	0.020785	0.000390	0.001444	0.000024	0.081748	0.001233	0.002654	0.000053	0.348253	0.003912	0.006757	0.000159	0.006757	0.000159	
289	0.2		0.000677	0.000016	0.021089	0.000316	0.000766	0.000014	0.020973	0.000399	0.001446	0.000024	0.082875	0.001301	0.002643	0.000052	0.352303	0.004063	0.006786	0.000161	0.006786	0.000161	
290	0.2		0.000680	0.000016	0.021405	0.000339	0.000766	0.000014	0.021162	0.000408	0.001449	0.000025	0.084006	0.001371	0.002632	0.000050	0.356363	0.004223	0.006815	0.000162	0.006815	0.000162	
291	0.2		0.000683	0.000017	0.021722	0.000362	0.000765	0.000014	0.021351	0.000418	0.001451	0.000025	0.085141	0.001445	0.002621	0.000049	0.360432	0.004392	0.006843	0.000164	0.006843	0.000164	
292	0.2		0.000686	0.000017	0.022040	0.000386	0.000764	0.000014	0.021541	0.000428	0.001454	0.000026	0.086278	0.001521	0.002610	0.000049	0.364509	0.004569	0.006872	0.000166	0.006872	0.000166	
293	0.2		0.000689	0.000017	0.022359	0.000411	0.000763	0.000014	0.021730	0.000439	0.001456	0.000026	0.087418	0.001600	0.002600	0.000048	0.368594	0.004754	0.006901	0.000167	0.006901	0.000167	
294	0.2		0.000692	0.000017	0.022679	0.000436	0.000762	0.000014	0.021920	0.000451	0.001459	0.000027	0.088561	0.001681	0.002589	0.000048	0.372687	0.004946	0.006929	0.000169	0.006929	0.000169	
295	0.2		0.000694	0.000017	0.022999	0.000461	0.000762	0.000014	0.022110	0.000463	0.001462	0.000027	0.089706	0.001763	0.002578	0.000048	0.376786	0.005143	0.006958	0.000171	0.006958	0.000171	
296	0.2		0.000697	0.000018	0.023320	0.000487	0.000761	0.000015	0.022300	0.000475	0.001464	0.000028	0.090853	0.001847	0.002568	0.000049	0.380891	0.005347	0.006986	0.000174	0.006986	0.000174	
297	0.2		0.000700	0.000018	0.023642	0.000512	0.000760	0.000015	0.022490	0.000488	0.001467	0.000029	0.092002	0.001933	0.002557	0.000050	0.385002	0.005556	0.007015	0.000176	0.007015	0.000176	
298	0.2		0.000703	0.000018	0.023964	0.000539	0.000759	0.000016	0.022681	0.000502	0.001469	0.000029	0.093153	0.002020	0.002546	0.000051	0.389118	0.005769	0.007043	0.000178	0.007043	0.000178	
299	0.2		0.000706	0.000018	0.024286	0.000565	0.000758	0.000016	0.022871	0.000516	0.001472	0.000030	0.094306	0.002109	0.002536	0.000053	0.393238	0.005986	0.007072	0.000181	0.007072	0.000181	
300	0.2		0.000709	0.000018	0.024609	0.000592	0.000758	0.000016	0.023062	0.000530	0.001474	0.000031	0.095460	0.002198	0.002525	0.000055	0.397362	0.006208	0.007100	0.000183	0.007100	0.000183	
301	0.2		0.000711	0.000019	0.024933	0.000618	0.000757	0.000017	0.023253	0.000544	0.001477	0.000031	0.096615	0.002288	0.002515	0.000057	0.401488	0.006433	0.007129	0.000186	0.007129	0.000186	
302	0.2		0.000714	0.000019	0.025257	0.000645	0.000756	0.000017	0.023443	0.000559	0.001479	0.000032	0.097770	0.002379	0.002504	0.000060	0.405618	0.006660	0.007157	0.000189	0.007157	0.000189	
303	0.2		0.000717	0.000019	0.025580	0.000672	0.000755	0.000018	0.023634	0.000574	0.001482	0.000033	0.098927	0.002471	0.002493	0.000062	0.409749	0.006891	0.007186	0.000191	0.007186	0.000191	
304	0.2		0.000720	0.000019	0.025904	0.000699	0.000754	0.000019	0.023825	0.000590	0.001485	0.000034	0.100083	0.002563	0.002483	0.000065	0.413881	0.007124	0.007214	0.000194	0.007214	0.000194	
305	0.2		0.000723	0.000020	0.026228	0.000726	0.000754	0.000019	0.024016	0.000605	0.001487	0.000034	0.101241	0.002657	0.002472	0.000068	0.418014	0.007358	0.007243	0.000197	0.007243	0.000197	


114	0.3		0.000176	0.000038	0.000210	0.000037	0.000916	0.000118	0.000997	0.000165	0.000802	0.000128	0.001038	0.000292	0.003522	0.001164	0.005543	0.002344	0.001837	0.000338	0.001837	0.000338	
115	0.3		0.000177	0.000035	0.000216	0.000034	0.000916	0.000110	0.001008	0.000149	0.000813	0.000120	0.001072	0.000264	0.003659	0.001123	0.005838	0.002135	0.001840	0.000310	0.001840	0.000310	
116	0.3		0.000179	0.000031	0.000222	0.000031	0.000916	0.000104	0.001020	0.000135	0.000823	0.000114	0.001106	0.000237	0.003798	0.001086	0.006135	0.001932	0.001843	0.000283	0.001843	0.000283	
117	0.3		0.000180	0.000029	0.000229	0.000028	0.000917	0.000100	0.001032	0.000122	0.000835	0.000109	0.001141	0.000210	0.003938	0.001051	0.006435	0.001739	0.001846	0.000256	0.001846	0.000256	
118	0.3		0.000181	0.000026	0.000235	0.000026	0.000918	0.000097	0.001045	0.000111	0.000846	0.000107	0.001176	0.000185	0.004079	0.001021	0.006740	0.001560	0.001850	0.000230	0.001850	0.000230	
119	0.3		0.000183	0.000024	0.000242	0.000024	0.000920	0.000097	0.001059	0.000103	0.000859	0.000106	0.001213	0.000162	0.004224	0.000993	0.007051	0.001398	0.001855	0.000204	0.001855	0.000204	
120	0.3		0.000185	0.000022	0.000249	0.000023	0.000923	0.000098	0.001075	0.000098	0.000873	0.000107	0.001251	0.000141	0.004371	0.000969	0.007370	0.001258	0.001860	0.000180	0.001860	0.000180	
121	0.3		0.000186	0.000021	0.000256	0.000022	0.000927	0.000100	0.001092	0.000096	0.000888	0.000110	0.001291	0.000124	0.004523	0.000948	0.007699	0.001145	0.001867	0.000158	0.001867	0.000158	
122	0.3		0.000188	0.000020	0.000263	0.000021	0.000933	0.000103	0.001111	0.000097	0.000904	0.000113	0.001333	0.000110	0.004679	0.000928	0.008039	0.001061	0.001875	0.000137	0.001875	0.000137	
123	0.3		0.000191	0.000020	0.000271	0.000021	0.000940	0.000107	0.001132	0.000100	0.000922	0.000117	0.001378	0.000102	0.004840	0.000910	0.008392	0.001010	0.001884	0.000119	0.001884	0.000119	
124	0.3		0.000193	0.000020	0.000279	0.000021	0.000950	0.000111	0.001155	0.000105	0.000942	0.000121	0.001424	0.000099	0.005007	0.000893	0.008759	0.000990	0.001895	0.000105	0.001895	0.000105	
125	0.3		0.000196	0.000020	0.000287	0.000021	0.000961	0.000115	0.001181	0.000110	0.000964	0.000126	0.001474	0.000101	0.005181	0.000876	0.009142	0.000996	0.001908	0.000094	0.001908	0.000094	
126	0.3		0.000199	0.000021	0.000295	0.000022	0.000974	0.000118	0.001210	0.000116	0.000988	0.000129	0.001527	0.000106	0.005362	0.000857	0.009542	0.001021	0.001922	0.000087	0.001922	0.000087	
127	0.3		0.000203	0.000022	0.000304	0.000023	0.000990	0.000120	0.001242	0.000121	0.001015	0.000132	0.001583	0.000113	0.005551	0.000837	0.009962	0.001056	0.001939	0.000084	0.001939	0.000084	
128	0.3		0.000207	0.000023	0.000313	0.000024	0.001009	0.000122	0.001278	0.000126	0.001044	0.000135	0.001643	0.000121	0.005748	0.000813	0.010403	0.001096	0.001958	0.000085	0.001958	0.000085	
129	0.3		0.000211	0.000024	0.000323	0.000024	0.001031	0.000122	0.001317	0.000129	0.001077	0.000136	0.001708	0.000129	0.005955	0.000787	0.010866	0.001132	0.001979	0.000089	0.001979	0.000089	
130	0.3		0.000216	0.000025	0.000334	0.000025	0.001055	0.000121	0.001360	0.000132	0.001112	0.000135	0.001776	0.000135	0.006171	0.000755	0.011353	0.001160	0.002003	0.000093	0.002003	0.000093	
131	0.3		0.000221	0.000025	0.000344	0.000026	0.001083	0.000119	0.001408	0.000133	0.001151	0.000134	0.001849	0.000141	0.006397	0.000719	0.011865	0.001176	0.002030	0.000099	0.002030	0.000099	
132	0.3		0.000226	0.000026	0.000356	0.000027	0.001114	0.000115	0.001460	0.000132	0.001193	0.000131	0.001927	0.000146	0.006634	0.000678	0.012404	0.001179	0.002060	0.000104	0.002060	0.000104	
133	0.3		0.000232	0.000026	0.000368	0.000027	0.001148	0.000110	0.001515	0.000130	0.001238	0.000127	0.002009	0.000149	0.006877	0.000634	0.012967	0.001169	0.002092	0.000108	0.002092	0.000108	
134	0.3		0.000239	0.000027	0.000380	0.000028	0.001184	0.000104	0.001575	0.000126	0.001285	0.000121	0.002096	0.000151	0.007127	0.000587	0.013554	0.001147	0.002127	0.000112	0.002127	0.000112	
135	0.3		0.000246	0.000027	0.000393	0.000028	0.001222	0.000097	0.001637	0.000122	0.001334	0.000115	0.002187	0.000152	0.007381	0.000538	0.014164	0.001115	0.002164	0.000116	0.002164	0.000116	
136	0.3		0.000253	0.000027	0.000407	0.000029	0.001262	0.000090	0.001703	0.000116	0.001384	0.000109	0.002283	0.000152	0.007637	0.000491	0.014796	0.001073	0.002204	0.000119	0.002204	0.000119	
137	0.3		0.000260	0.000027	0.000422	0.000030	0.001303	0.000082	0.001772	0.000110	0.001436	0.000102	0.002382	0.000152	0.007893	0.000446	0.015450	0.001025	0.002246	0.000121	0.002246	0.000121	
138	0.3		0.000268	0.000027	0.000437	0.000030	0.001344	0.000074	0.001844	0.000104	0.001489	0.000095	0.002486	0.000151	0.008147	0.000406	0.016124	0.000972	0.002290	0.000124	0.002290	0.000124	
139	0.3		0.000276	0.000027	0.000453	0.000031	0.001386	0.000066	0.001918	0.000097	0.001542	0.000089	0.002594	0.000151	0.008398	0.000373	0.016817	0.000917	0.002336	0.000126	0.002336	0.000126	
140	0.3		0.000285	0.000027	0.000470	0.000031	0.001428	0.000059	0.001994	0.000090	0.001595	0.000083	0.002705	0.000151	0.008643	0.000351	0.017529	0.000861	0.002384	0.000128	0.002384	0.000128	
141	0.3		0.000294	0.000027	0.000488	0.000032	0.001469	0.000053	0.002072	0.000083	0.001648	0.000077	0.002820	0.000150	0.008881	0.000340	0.018259	0.000806	0.002433	0.000131	0.002433	0.000131	
142	0.3		0.000303	0.000027	0.000506	0.000032	0.001510	0.000049	0.002152	0.000076	0.001699	0.000073	0.002939	0.000150	0.009109	0.000340	0.019006	0.000756	0.002484	0.000133	0.002484	0.000133	
143	0.3		0.000312	0.000026	0.000526	0.000033	0.001549	0.000046	0.002233	0.000071	0.001750	0.000071	0.003062	0.000150	0.009326	0.000350	0.019768	0.000711	0.002537	0.000135	0.002537	0.000135	
144	0.3		0.000321	0.000026	0.000546	0.000033	0.001586	0.000045	0.002316	0.000067	0.001799	0.000069	0.003188	0.000150	0.009530	0.000366	0.020546	0.000673	0.002591	0.000138	0.002591	0.000138	
145	0.3		0.000331	0.000026	0.000567	0.000033	0.001622	0.000046	0.002399	0.000063	0.001846	0.000068	0.003317	0.000150	0.009719	0.000385	0.021337	0.000642	0.002647	0.000140	0.002647	0.000140	
146	0.3		0.000340	0.000026	0.000590	0.000033	0.001655	0.000047	0.002483	0.000062	0.001891	0.000069	0.003450	0.000150	0.009892	0.000404	0.022142	0.000618	0.002703	0.000142	0.002703	0.000142	
147	0.3		0.000350	0.000026	0.000613	0.000033	0.001685	0.000049	0.002568	0.000061	0.001933	0.000069	0.003586	0.000149	0.010046	0.000421	0.022960	0.000598	0.002761	0.000144	0.002761	0.000144	
148	0.3		0.000360	0.000027	0.000637	0.000032	0.001713	0.000051	0.002653	0.000061	0.001972	0.000070	0.003725	0.000147	0.010185	0.000434	0.023790	0.000583	0.002819	0.000146	0.002819	0.000146	
149	0.3		0.000370	0.000027	0.000663	0.000032	0.001738	0.000052	0.002738	0.000063	0.002010	0.000071	0.003867	0.000145	0.010307	0.000444	0.024635	0.000569	0.002879	0.000148	0.002879	0.000148	
150	0.3		0.000380	0.000027	0.000689	0.000031	0.001761	0.000053	0.002825	0.000065	0.002045	0.000071	0.004012	0.000143	0.010413	0.000450	0.025492	0.000557	0.002939	0.000149	0.002939	0.000149	
151	0.3		0.000391	0.000027	0.000716	0.000031	0.001782	0.000054	0.002911	0.000067	0.002078	0.000072	0.004161	0.000140	0.010506	0.000451	0.026363	0.000545	0.003000	0.000151	0.003000	0.000151	
152	0.3		0.000401	0.000027	0.000744	0.000030	0.001800	0.000054	0.002999	0.000070	0.002109	0.000072	0.004314	0.000137	0.010584	0.000448	0.027248	0.000533	0.003062	0.000152	0.003062	0.000152	
153	0.3		0.000411	0.000027	0.000774	0.000029	0.001817	0.000054	0.003087	0.000074	0.002138	0.000071	0.004469	0.000133	0.010649	0.000441	0.028146	0.000521	0.003125	0.000153	0.003125	0.000153	
154	0.3		0.000422	0.000027	0.000804	0.000028	0.001832	0.000053	0.003175	0.000077	0.002165	0.000070	0.004628	0.000129	0.010701	0.000431	0.029059	0.000508	0.003189	0.000154	0.003189	0.000154	
155	0.3		0.000433	0.000027	0.000835	0.000028	0.001845	0.000052	0.003264	0.000081	0.002190	0.000069	0.004790	0.000125	0.010742	0.000418	0.029986	0.000495	0.003253	0.000155	0.003253	0.000155	
156	0.3		0.000443	0.000028	0.000867	0.000027	0.001856	0.000050	0.003354	0.000084	0.002214	0.000068	0.004956	0.000121	0.010771	0.000401	0.030927	0.000482	0.003317	0.000156	0.003317	0.000156	
157	0.3		0.000454	0.000028	0.000900	0.000026	0.001866	0.000048	0.003444	0.000088	0.002236	0.000067	0.005125	0.000117	0.010790	0.000382	0.031883	0.000469	0.003382	0.000156	0.003382	0.000156	
158	0.3		0.000465	0.000028	0.000934	0.000026	0.001875	0.000046	0.003535	0.000091	0.002257	0.000065	0.005297	0.000114	0.010799	0.000361	0.032853	0.000458	0.003448	0.000157	0.003448	0.000157	
159	0.3		0.000475	0.000028	0.000969	0.000026	0.001881	0.000043	0.003627	0.000094	0.002276	0.000063	0.005473	0.000111	0.010799	0.000338	0.033839	0.000448	0.003514	0.000158	0.003514	0.000158	
160	0.3		0.000486	0.000028	0.001005	0.000026	0.001887	0.000040	0.003719	0.000097	0.002294	0.000061	0.005652	0.000109	0.010790	0.000313	0.034839	0.000441	0.003580	0.000159	0.003580	0.000159	
161	0.3		0.000497	0.000029	0.001042	0.000027	0.001891	0.000037	0.003812	0.000100	0.002311	0.000059	0.005835	0.000108	0.010774	0.000288	0.035855	0.000437	0.003646	0.000160	0.003646	0.000160	
162	0.3		0.000508	0.000029	0.001080	0.000028	0.001895	0.000034	0.003905	0.000102	0.002326	0.000057	0.006021	0.000107	0.010751	0.000263	0.036886	0.000436	0.003713	0.000160	0.003713	0.000160	
163	0.3		0.000519	0.000029	0.001119	0.000029	0.001897	0.000031	0.003999	0.000104	0.002341	0.000055	0.006211	0.000108	0.010721	0.000238	0.037932	0.000439	0.003780	0.000161	0.003780	0.000161	
164	0.3		0.000530	0.000029	0.001159	0.000031	0.001899	0.000028	0.004094	0.000105	0.002354	0.000053	0.006405	0.000110	0.010685	0.000214	0.038995	0.000446	0.003847	0.000162	0.003847	0.000162	
165	0.3		0.000541	0.000029	0.001200	0.000032	0.001899	0.000025	0.004189	0.000107	0.002367	0.000051	0.006601	0.000112	0.010644	0.000191	0.040073	0.000457	0.003914	0.000163	0.003914	0.000163	
166	0.3		0.000551	0.000030	0.001242	0.000034	0.001900	0.000023	0.004285	0.000108	0.002379	0.000050	0.006802	0.000116	0.010600	0.000171	0.041167	0.000471	0.003981	0.000164	0.003981	0.000164	
167	0.3		0.000562	0.000030	0.001284	0.000036	0.001899	0.000021	0.004382	0.000108	0.002391	0.000048	0.007006	0.000120	0.010551	0.000154	0.042277	0.000489	0.004047	0.000165	0.004047	0.000165	
168	0.3		0.000573	0.000030	0.001328	0.000038	0.001898	0.000019	0.004479	0.000108	0.002402	0.000047	0.007214	0.000125	0.010499	0.000142	0.043404	0.000509	0.004114	0.000166	0.004114	0.000166	
169	0.3		0.000584	0.000030	0.001373	0.000040	0.001897	0.000018	0.004577	0.000108	0.002413	0.000046	0.007425	0.000130	0.010445	0.000135	0.044547	0.000531	0.004181	0.000166	0.004181	0.000166	
170	0.3		0.000594	0.000030	0.001418	0.000042	0.001895	0.000018	0.004675	0.000107	0.002423	0.000046	0.007640	0.000135	0.010390	0.000134	0.045707	0.000554	0.004247	0.000167	0.004247	0.000167	
171	0.3		0.000605	0.000030	0.001465	0.000044	0.001894	0.000019	0.004775	0.000106	0.002433	0.000045	0.007858	0.000140	0.010333	0.000137	0.046883	0.000577	0.004313	0.000168	0.004313	0.000168	
172	0.3		0.000616	0.000030	0.001512	0.000046	0.001892	0.000019	0.004875	0.000105	0.002442	0.000045	0.008081	0.000145	0.010277	0.000143	0.048077	0.000600	0.004378	0.000168	0.004378	0.000168	
173	0.3		0.000626	0.000030	0.001560	0.000048	0.001890	0.000020	0.004975	0.000103	0.002452	0.000045	0.008307	0.000150	0.010220	0.000152	0.049288	0.000623	0.004444	0.000169	0.004444	0.000169	
174	0.3		0.000636	0.000030	0.001610	0.000049	0.001888	0.000021	0.005076	0.000101	0.002462	0.000045	0.008536	0.000154	0.010164	0.000161	0.050516	0.000644	0.004508	0.000169	0.004508	0.000169	
175	0.3		0.000647	0.000030	0.001660	0.000050	0.001887	0.000022	0.005178	0.000098	0.002471	0.000045	0.008770	0.000157	0.010108	0.000171	0.051762	0.000665	0.004573	0.000170	0.004573	0.000170	
176	0.3		0.000657	0.000030	0.001712	0.000051	0.001885	0.000023	0.005281	0.000095	0.002481	0.000045	0.009008	0.000161	0.010052	0.000180	0.053026	0.000683	0.004637	0.000170	0.004637	0.000170	
177	0.3		0.000667	0.000030	0.001764	0.000052	0.001883	0.000024	0.005384	0.000092	0.002490	0.000046	0.009250	0.000163	0.009997	0.000189	0.054308	0.000701	0.004700	0.000170	0.004700	0.000170	
178	0.3		0.000677	0.000030	0.001818	0.000053	0.001882	0.000025	0.005488	0.000088	0.002499	0.000046	0.009496	0.000165	0.009942	0.000196	0.055608	0.000716	0.004764	0.000170	0.004764	0.000170	
179	0.3		0.000687	0.000030	0.001873	0.000054	0.001880	0.000026	0.005593	0.000084	0.002508	0.000046	0.009746	0.000166	0.009887	0.000203	0.056926	0.000730	0.004827	0.000169	0.004827	0.000169	
180	0.3		0.000697	0.000030	0.001929	0.000054	0.001878	0.000026	0.005698	0.000080	0.002517	0.000046	0.010001	0.000167	0.009832	0.000209	0.058263	0.000741	0.004889	0.000169	0.004889	0.000169	
181	0.3		0.000707	0.000030	0.001986	0.000054	0.001877	0.000026	0.005805	0.000076	0.002526	0.000046	0.010261	0.000167	0.009778	0.000213	0.059619	0.000751	0.004951	0.000168	0.004951	0.000168	
182	0.3		0.000717	0.000030	0.002044	0.000054	0.001875	0.000027	0.005911	0.000072	0.002535	0.000046	0.010525	0.000166	0.009724	0.000216	0.060995	0.000759	0.005013	0.000168	0.005013	0.000168	
183	0.3		0.000727	0.000029	0.002104	0.000053	0.001874	0.000027	0.006019	0.000067	0.002544	0.000046	0.010794	0.000164	0.009670	0.000219	0.062389	0.000765	0.005074	0.000167	0.005074	0.000167	
184	0.3		0.000737	0.000029	0.002165	0.000053	0.001872	0.000026	0.006127	0.000063	0.002553	0.000046	0.011068	0.000162	0.009616	0.000220	0.063803	0.000770	0.005135	0.000166	0.005135	0.000166	
185	0.3		0.000746	0.000029	0.002228	0.000052	0.001871	0.000026	0.006236	0.000060	0.002562	0.000046	0.011347	0.000159	0.009563	0.000220	0.065237	0.000773	0.005196	0.000166	0.005196	0.000166	
186	0.3		0.000756	0.000029	0.002292	0.000051	0.001869	0.000026	0.006346	0.000057	0.002570	0.000045	0.011631	0.000155	0.009510	0.000219	0.066691	0.000774	0.005256	0.000165	0.005256	0.000165	
187	0.3		0.000765	0.000029	0.002357	0.000050	0.001868	0.000025	0.006456	0.000055	0.002579	0.000045	0.011920	0.000151	0.009457	0.000217	0.068165	0.000773	0.005316	0.000164	0.005316	0.000164	
188	0.3		0.000775	0.000028	0.002424	0.000048	0.001866	0.000024	0.006568	0.000054	0.002587	0.000045	0.012214	0.000146	0.009405	0.000214	0.069660	0.000771	0.005376	0.000163	0.005376	0.000163	
189	0.3		0.000784	0.000028	0.002492	0.000046	0.001865	0.000024	0.006679	0.000055	0.002595	0.000045	0.012514	0.000140	0.009353	0.000210	0.071175	0.000768	0.005435	0.000162	0.005435	0.000162	
190	0.3		0.000794	0.000028	0.002562	0.000045	0.001863	0.000023	0.006792	0.000056	0.002604	0.000044	0.012820	0.000134	0.009301	0.000206	0.072711	0.000763	0.005494	0.000161	0.005494	0.000161	
191	0.3		0.000803	0.000028	0.002634	0.000043	0.001862	0.000022	0.006905	0.000059	0.002612	0.000044	0.013131	0.000128	0.009250	0.000201	0.074268	0.000758	0.005552	0.000160	0.005552	0.000160	
192	0.3		0.000812	0.000028	0.002707	0.000040	0.001861	0.000021	0.007019	0.000064	0.002620	0.000043	0.013447	0.000122	0.009198	0.000196	0.075846	0.000752	0.005611	0.000159	0.005611	0.000159	
193	0.3		0.000821	0.000027	0.002782	0.000038	0.001859	0.000020	0.007134	0.000069	0.002628	0.000043	0.013770	0.000115	0.009147	0.000189	0.077446	0.000746	0.005668	0.000159	0.005668	0.000159	
194	0.3		0.000830	0.000027	0.002858	0.000036	0.001858	0.000019	0.007250	0.000076	0.002636	0.000042	0.014098	0.000109	0.009097	0.000183	0.079068	0.000740	0.005726	0.000158	0.005726	0.000158	
195	0.3		0.000839	0.000027	0.002936	0.000033	0.001857	0.000018	0.007366	0.000083	0.002644	0.000042	0.014433	0.000104	0.009046	0.000176	0.080712	0.000734	0.005783	0.000157	0.005783	0.000157	
196	0.3		0.000848	0.000027	0.003016	0.000031	0.001855	0.000017	0.007483	0.000090	0.002652	0.000041	0.014774	0.000101	0.008996	0.000169	0.082377	0.000729	0.005840	0.000157	0.005840	0.000157	
197	0.3		0.000857	0.000027	0.003098	0.000029	0.001854	0.000016	0.007601	0.000098	0.002660	0.000041	0.015121	0.000099	0.008947	0.000162	0.084065	0.000725	0.005897	0.000156	0.005897	0.000156	
198	0.3		0.000866	0.000027	0.003181	0.000028	0.001853	0.000015	0.007720	0.000107	0.002668	0.000041	0.015474	0.000101	0.008897	0.000155	0.085776	0.000723	0.005953	0.000156	0.005953	0.000156	
199	0.3		0.000875	0.000027	0.003267	0.000027	0.001851	0.000014	0.007839	0.000116	0.002675	0.000040	0.015834	0.000105	0.008848	0.000149	0.087510	0.000723	0.006009	0.000156	0.006009	0.000156	
200	0.3		0.000884	0.000026	0.003354	0.000028	0.001850	0.000014	0.007959	0.000125	0.002683	0.000040	0.016200	0.000113	0.008799	0.000142	0.089266	0.000727	0.006065	0.000155	0.006065	0.000155	
201	0.3		0.000892	0.000026	0.003443	0.000029	0.001849	0.000014	0.008080	0.000134	0.002691	0.000040	0.016573	0.000124	0.008751	0.000136	0.091046	0.000734	0.006120	0.000155	0.006120	0.000155	
202	0.3		0.000901	0.000026	0.003534	0.000032	0.001847	0.000014	0.008202	0.000144	0.002698	0.000039	0.016953	0.000137	0.008703	0.000131	0.092849	0.000746	0.006175	0.000156	0.006175	0.000156	
203	0.3		0.000910	0.000026	0.003628	0.000036	0.001846	0.000014	0.008324	0.000153	0.002706	0.000039	0.017340	0.000154	0.008655	0.000127	0.094676	0.000762	0.006230	0.000156	0.006230	0.000156	
204	0.3		0.000918	0.000026	0.003723	0.000041	0.001845	0.000015	0.008448	0.000163	0.002713	0.000039	0.017733	0.000172	0.008607	0.000123	0.096527	0.000783	0.006284	0.000156	0.006284	0.000156	
205	0.3		0.000927	0.000027	0.003820	0.000047	0.001844	0.000015	0.008572	0.000172	0.002720	0.000039	0.018134	0.000193	0.008560	0.000121	0.098401	0.000810	0.006339	0.000157	0.006339	0.000157	
206	0.3		0.000935	0.000027	0.003920	0.000053	0.001842	0.000016	0.008697	0.000182	0.002728	0.000039	0.018542	0.000216	0.008513	0.000120	0.100301	0.000843	0.006393	0.000158	0.006393	0.000158	
207	0.3		0.000944	0.000027	0.004021	0.000060	0.001841	0.000017	0.008822	0.000192	0.002735	0.000039	0.018957	0.000241	0.008467	0.000119	0.102224	0.000882	0.006446	0.000158	0.006446	0.000158	
208	0.3		0.000952	0.000027	0.004125	0.000067	0.001840	0.000019	0.008949	0.000201	0.002742	0.000039	0.019380	0.000267	0.008421	0.000120	0.104173	0.000927	0.006500	0.000159	0.006500	0.000159	
209	0.3		0.000960	0.000027	0.004231	0.000076	0.001839	0.000020	0.009076	0.000211	0.002749	0.000040	0.019810	0.000294	0.008375	0.000122	0.106146	0.000978	0.006553	0.000160	0.006553	0.000160	
210	0.3		0.000968	0.000027	0.004339	0.000084	0.001838	0.000021	0.009204	0.000220	0.002757	0.000040	0.020248	0.000324	0.008329	0.000124	0.108145	0.001035	0.006605	0.000161	0.006605	0.000161	
211	0.3		0.000977	0.000027	0.004450	0.000093	0.001836	0.000023	0.009333	0.000229	0.002764	0.000040	0.020694	0.000354	0.008284	0.000128	0.110169	0.001098	0.006658	0.000163	0.006658	0.000163	
212	0.3		0.000985	0.000028	0.004562	0.000103	0.001835	0.000024	0.009462	0.000238	0.002771	0.000040	0.021147	0.000386	0.008239	0.000131	0.112218	0.001167	0.006710	0.000164	0.006710	0.000164	
213	0.3		0.000993	0.000028	0.004678	0.000113	0.001834	0.000026	0.009593	0.000247	0.002778	0.000041	0.021609	0.000419	0.008195	0.000136	0.114294	0.001241	0.006762	0.000165	0.006762	0.000165	
214	0.3		0.001001	0.000028	0.004795	0.000123	0.001833	0.000027	0.009724	0.000256	0.002784	0.000041	0.022078	0.000453	0.008151	0.000140	0.116395	0.001319	0.006814	0.000167	0.006814	0.000167	
215	0.3		0.001009	0.000028	0.004915	0.000133	0.001832	0.000028	0.009856	0.000265	0.002791	0.000042	0.022556	0.000488	0.008107	0.000145	0.118523	0.001402	0.006866	0.000168	0.006866	0.000168	
216	0.3		0.001017	0.000029	0.005037	0.000144	0.001830	0.000030	0.009989	0.000273	0.002798	0.000042	0.023042	0.000524	0.008063	0.000150	0.120677	0.001488	0.006917	0.000170	0.006917	0.000170	
217	0.3		0.001025	0.000029	0.005162	0.000155	0.001829	0.000031	0.010123	0.000281	0.002805	0.000043	0.023536	0.000560	0.008020	0.000155	0.122858	0.001577	0.006968	0.000171	0.006968	0.000171	
218	0.3		0.001033	0.000029	0.005290	0.000166	0.001828	0.000033	0.010257	0.000289	0.002812	0.000043	0.024039	0.000597	0.007977	0.000160	0.125066	0.001670	0.007019	0.000173	0.007019	0.000173	
219	0.3		0.001041	0.000029	0.005420	0.000177	0.001827	0.000034	0.010393	0.000297	0.002818	0.000044	0.024550	0.000634	0.007935	0.000164	0.127301	0.001765	0.007069	0.000175	0.007069	0.000175	
220	0.3		0.001049	0.000030	0.005552	0.000188	0.001826	0.000035	0.010529	0.000304	0.002825	0.000044	0.025070	0.000671	0.007893	0.000169	0.129563	0.001862	0.007120	0.000176	0.007120	0.000176	
221	0.3		0.001056	0.000030	0.005688	0.000200	0.001824	0.000036	0.010666	0.000312	0.002832	0.000045	0.025599	0.000709	0.007851	0.000174	0.131853	0.001961	0.007170	0.000178	0.007170	0.000178	
222	0.3		0.001064	0.000030	0.005826	0.000211	0.001823	0.000037	0.010804	0.000319	0.002838	0.000046	0.026137	0.000747	0.007810	0.000179	0.134171	0.002061	0.007220	0.000180	0.007220	0.000180	
223	0.3		0.001072	0.000030	0.005966	0.000223	0.001822	0.000039	0.010943	0.000325	0.002845	0.000046	0.026683	0.000784	0.007769	0.000184	0.136517	0.002161	0.007269	0.000181	0.007269	0.000181	
224	0.3		0.001079	0.000031	0.006110	0.000234	0.001821	0.000040	0.011082	0.000332	0.002852	0.000047	0.027239	0.000822	0.007728	0.000188	0.138890	0.002263	0.007319	0.000183	0.007319	0.000183	
225	0.3		0.001087	0.000031	0.006256	0.000245	0.001820	0.000041	0.011223	0.000338	0.002858	0.000048	0.027804	0.000859	0.007688	0.000193	0.141293	0.002364	0.007368	0.000185	0.007368	0.000185	
226	0.3		0.001095	0.000031	0.006405	0.000256	0.001819	0.000042	0.011364	0.000344	0.002865	0.000048	0.028379	0.000896	0.007648	0.000197	0.143724	0.002466	0.007417	0.000186	0.007417	0.000186	
227	0.3		0.001102	0.000031	0.006556	0.000267	0.001817	0.000043	0.011506	0.000349	0.002871	0.000049	0.028962	0.000933	0.007608	0.000201	0.146183	0.002567	0.007466	0.000188	0.007466	0.000188	
228	0.3		0.001110	0.000032	0.006711	0.000278	0.001816	0.000044	0.011649	0.000354	0.002877	0.000049	0.029555	0.000968	0.007569	0.000205	0.148672	0.002668	0.007515	0.000190	0.007515	0.000190	
229	0.3		0.001117	0.000032	0.006869	0.000289	0.001815	0.000045	0.011793	0.000359	0.002884	0.000050	0.030159	0.001004	0.007530	0.000208	0.151191	0.002766	0.007563	0.000191	0.007563	0.000191	
230	0.3		0.001125	0.000032	0.007029	0.000299	0.001814	0.000045	0.011938	0.000363	0.002890	0.000050	0.030771	0.001038	0.007492	0.000212	0.153738	0.002864	0.007611	0.000193	0.007611	0.000193	
231	0.3		0.001132	0.000032	0.007193	0.000309	0.001812	0.000046	0.012084	0.000367	0.002896	0.000051	0.031394	0.001071	0.007454	0.000215	0.156316	0.002960	0.007659	0.000195	0.007659	0.000195	
232	0.3		0.001140	0.000033	0.007359	0.000319	0.001811	0.000047	0.012230	0.000371	0.002903	0.000052	0.032026	0.001104	0.007416	0.000218	0.158923	0.003054	0.007707	0.000196	0.007707	0.000196	
233	0.3		0.001147	0.000033	0.007529	0.000329	0.001810	0.000048	0.012378	0.000374	0.002909	0.000052	0.032669	0.001135	0.007379	0.000221	0.161560	0.003146	0.007755	0.000198	0.007755	0.000198	
234	0.3		0.001154	0.000033	0.007702	0.000338	0.001809	0.000048	0.012526	0.000377	0.002915	0.000053	0.033321	0.001166	0.007342	0.000224	0.164228	0.003235	0.007802	0.000199	0.007802	0.000199	
235	0.3		0.001162	0.000033	0.007877	0.000346	0.001808	0.000049	0.012675	0.000379	0.002922	0.000053	0.033984	0.001194	0.007305	0.000227	0.166927	0.003321	0.007850	0.000200	0.007850	0.000200	
236	0.3		0.001169	0.000033	0.008056	0.000355	0.001806	0.000050	0.012825	0.000381	0.002928	0.000054	0.034658	0.001222	0.007269	0.000229	0.169656	0.003404	0.007897	0.000202	0.007897	0.000202	
237	0.3		0.001176	0.000034	0.008239	0.000362	0.001805	0.000050	0.012976	0.000382	0.002934	0.000054	0.035342	0.001248	0.007234	0.000231	0.172416	0.003484	0.007944	0.000203	0.007944	0.000203	
238	0.3		0.001183	0.000034	0.008424	0.000369	0.001804	0.000051	0.013128	0.000383	0.002940	0.000054	0.036036	0.001272	0.007198	0.000233	0.175208	0.003559	0.007991	0.000204	0.007991	0.000204	
239	0.3		0.001190	0.000034	0.008613	0.000376	0.001803	0.000051	0.013281	0.000384	0.002946	0.000055	0.036741	0.001295	0.007163	0.000235	0.178031	0.003630	0.008037	0.000205	0.008037	0.000205	
240	0.3		0.001198	0.000034	0.008805	0.000382	0.001801	0.000052	0.013435	0.000384	0.002953	0.000055	0.037457	0.001316	0.007129	0.000237	0.180885	0.003698	0.008084	0.000207	0.008084	0.000207	
241	0.3		0.001205	0.000034	0.009000	0.000388	0.001800	0.000052	0.013589	0.000383	0.002959	0.000055	0.038184	0.001335	0.007095	0.000238	0.183772	0.003760	0.008130	0.000208	0.008130	0.000208	
242	0.3		0.001212	0.000034	0.009199	0.000392	0.001799	0.000052	0.013745	0.000382	0.002965	0.000056	0.038922	0.001352	0.007061	0.000239	0.186691	0.003818	0.008176	0.000209	0.008176	0.000209	
243	0.3		0.001219	0.000034	0.009401	0.000397	0.001797	0.000052	0.013901	0.000381	0.002971	0.000056	0.039671	0.001366	0.007028	0.000240	0.189642	0.003870	0.008222	0.000209	0.008222	0.000209	
244	0.3		0.001226	0.000035	0.009606	0.000400	0.001796	0.000053	0.014058	0.000379	0.002977	0.000056	0.040431	0.001379	0.006995	0.000241	0.192625	0.003918	0.008268	0.000210	0.008268	0.000210	
245	0.3		0.001233	0.000035	0.009815	0.000403	0.001795	0.000053	0.014216	0.000376	0.002983	0.000056	0.041202	0.001389	0.006962	0.000241	0.195641	0.003960	0.008314	0.000211	0.008314	0.000211	
246	0.3		0.001240	0.000035	0.010028	0.000405	0.001793	0.000053	0.014376	0.000373	0.002989	0.000056	0.041985	0.001397	0.006930	0.000242	0.198690	0.003995	0.008359	0.000212	0.008359	0.000212	
247	0.3		0.001247	0.000035	0.010244	0.000406	0.001792	0.000053	0.014536	0.000369	0.002996	0.000056	0.042780	0.001403	0.006898	0.000242	0.201773	0.004024	0.008405	0.000212	0.008405	0.000212	
248	0.3		0.001254	0.000035	0.010464	0.000406	0.001791	0.000053	0.014697	0.000364	0.003002	0.000056	0.043586	0.001406	0.006867	0.000241	0.204889	0.004048	0.008450	0.000213	0.008450	0.000213	
249	0.3		0.001261	0.000035	0.010687	0.000406	0.001789	0.000053	0.014859	0.000359	0.003008	0.000056	0.044404	0.001406	0.006836	0.000241	0.208038	0.004065	0.008495	0.000213	0.008495	0.000213	
250	0.3		0.001268	0.000035	0.010914	0.000404	0.001788	0.000053	0.015022	0.000354	0.003014	0.000056	0.045234	0.001404	0.006806	0.000240	0.211221	0.004074	0.008541	0.000214	0.008541	0.000214	
251	0.3		0.001275	0.000035	0.011144	0.000402	0.001786	0.000053	0.015185	0.000348	0.003020	0.000056	0.046075	0.001399	0.006775	0.000239	0.214438	0.004077	0.008586	0.000214	0.008586	0.000214	
252	0.3		0.001282	0.000035	0.011378	0.000399	0.001785	0.000052	0.015350	0.000341	0.003026	0.000056	0.046928	0.001391	0.006746	0.000238	0.217688	0.004074	0.008630	0.000214	0.008630	0.000214	
253	0.3		0.001289	0.000035	0.011616	0.000395	0.001783	0.000052	0.015516	0.000334	0.003032	0.000056	0.047793	0.001381	0.006717	0.000237	0.220970	0.004064	0.008675	0.000214	0.008675	0.000214	
254	0.3		0.001296	0.000035	0.011857	0.000390	0.001782	0.000052	0.015682	0.000326	0.003038	0.000056	0.048668	0.001368	0.006688	0.000235	0.224284	0.004048	0.008720	0.000214	0.008720	0.000214	
255	0.3		0.001302	0.000035	0.012102	0.000384	0.001781	0.000051	0.015850	0.000317	0.003044	0.000056	0.049555	0.001353	0.006659	0.000234	0.227629	0.004027	0.008764	0.000214	0.008764	0.000214	
256	0.3		0.001309	0.000035	0.012349	0.000378	0.001779	0.000051	0.016018	0.000308	0.003050	0.000055	0.050452	0.001336	0.006631	0.000232	0.231005	0.004000	0.008809	0.000214	0.008809	0.000214	
257	0.3		0.001316	0.000035	0.012600	0.000371	0.001778	0.000051	0.016187	0.000299	0.003056	0.000055	0.051360	0.001316	0.006603	0.000230	0.234410	0.003968	0.008853	0.000214	0.008853	0.000214	
258	0.3		0.001323	0.000035	0.012854	0.000363	0.001776	0.000050	0.016357	0.000289	0.003062	0.000055	0.052278	0.001295	0.006576	0.000227	0.237845	0.003931	0.008897	0.000214	0.008897	0.000214	
259	0.3		0.001330	0.000035	0.013112	0.000354	0.001774	0.000050	0.016528	0.000279	0.003068	0.000054	0.053206	0.001272	0.006549	0.000225	0.241309	0.003889	0.008941	0.000214	0.008941	0.000214	
260	0.3		0.001336	0.000034	0.013372	0.000345	0.001773	0.000049	0.016699	0.000268	0.003075	0.000054	0.054144	0.001246	0.006522	0.000222	0.244801	0.003843	0.008985	0.000214	0.008985	0.000214	
261	0.3		0.001343	0.000034	0.013635	0.000336	0.001771	0.000048	0.016871	0.000257	0.003081	0.000054	0.055092	0.001220	0.006496	0.000219	0.248320	0.003794	0.009029	0.000214	0.009029	0.000214	
262	0.3		0.001350	0.000034	0.013901	0.000326	0.001770	0.000048	0.017044	0.000246	0.003087	0.000053	0.056049	0.001192	0.006470	0.000216	0.251866	0.003741	0.009073	0.000213	0.009073	0.000213	
263	0.3		0.001357	0.000034	0.014170	0.000315	0.001768	0.000047	0.017218	0.000234	0.003093	0.000053	0.057015	0.001162	0.006444	0.000212	0.255439	0.003684	0.009117	0.000213	0.009117	0.000213	
264	0.3		0.001363	0.000034	0.014442	0.000304	0.001767	0.000046	0.017392	0.000223	0.003099	0.000052	0.057990	0.001132	0.006419	0.000209	0.259037	0.003626	0.009161	0.000213	0.009161	0.000213	
265	0.3		0.001370	0.000034	0.014717	0.000292	0.001765	0.000046	0.017567	0.000211	0.003105	0.000052	0.058974	0.001100	0.006394	0.000205	0.262660	0.003566	0.009204	0.000213	0.009204	0.000213	
266	0.3		0.001377	0.000034	0.014994	0.000281	0.001763	0.000045	0.017743	0.000199	0.003111	0.000052	0.059967	0.001069	0.006369	0.000201	0.266308	0.003504	0.009248	0.000213	0.009248	0.000213	
267	0.3		0.001383	0.000034	0.015274	0.000269	0.001762	0.000044	0.017919	0.000187	0.003117	0.000051	0.060968	0.001036	0.006345	0.000197	0.269979	0.003441	0.009291	0.000212	0.009291	0.000212	
268	0.3		0.001390	0.000034	0.015556	0.000257	0.001760	0.000043	0.018096	0.000175	0.003123	0.000051	0.061977	0.001004	0.006320	0.000193	0.273674	0.003378	0.009334	0.000212	0.009334	0.000212	
269	0.3		0.001397	0.000034	0.015841	0.000245	0.001759	0.000043	0.018274	0.000164	0.003129	0.000051	0.062994	0.000973	0.006297	0.000189	0.277391	0.003315	0.009378	0.000212	0.009378	0.000212	
270	0.3		0.001403	0.000034	0.016128	0.000234	0.001757	0.000042	0.018452	0.000154	0.003135	0.000050	0.064019	0.000942	0.006273	0.000185	0.281131	0.003254	0.009421	0.000212	0.009421	0.000212	
271	0.3		0.001410	0.000034	0.016417	0.000223	0.001755	0.000041	0.018631	0.000144	0.003141	0.000050	0.065052	0.000912	0.006250	0.000180	0.284891	0.003196	0.009464	0.000212	0.009464	0.000212	
272	0.3		0.001417	0.000034	0.016709	0.000212	0.001754	0.000040	0.018811	0.000136	0.003147	0.000050	0.066091	0.000885	0.006227	0.000176	0.288673	0.003140	0.009507	0.000212	0.009507	0.000212	
273	0.3		0.001423	0.000034	0.017002	0.000203	0.001752	0.000039	0.018991	0.000129	0.003153	0.000050	0.067138	0.000860	0.006204	0.000171	0.292475	0.003088	0.009550	0.000212	0.009550	0.000212	
274	0.3		0.001430	0.000034	0.017298	0.000195	0.001750	0.000038	0.019171	0.000125	0.003159	0.000049	0.068192	0.000838	0.006181	0.000167	0.296296	0.003041	0.009592	0.000212	0.009592	0.000212	
275	0.3		0.001436	0.000034	0.017596	0.000188	0.001749	0.000038	0.019352	0.000123	0.003165	0.000049	0.069252	0.000820	0.006159	0.000162	0.300136	0.003000	0.009635	0.000213	0.009635	0.000213	
276	0.3		0.001443	0.000034	0.017896	0.000184	0.001747	0.000037	0.019534	0.000124	0.003171	0.000049	0.070319	0.000806	0.006137	0.000157	0.303995	0.002967	0.009678	0.000213	0.009678	0.000213	
277	0.3		0.001450	0.000034	0.018198	0.000182	0.001745	0.000036	0.019716	0.000128	0.003177	0.000049	0.071392	0.000798	0.006115	0.000153	0.307871	0.002941	0.009721	0.000214	0.009721	0.000214	
278	0.3		0.001456	0.000034	0.018502	0.000182	0.001743	0.000035	0.019899	0.000135	0.003183	0.000049	0.072471	0.000795	0.006093	0.000148	0.311765	0.002924	0.009763	0.000214	0.009763	0.000214	
279	0.3		0.001463	0.000034	0.018807	0.000186	0.001742	0.000035	0.020082	0.000145	0.003189	0.000049	0.073555	0.000798	0.006071	0.000144	0.315675	0.002918	0.009806	0.000215	0.009806	0.000215	
280	0.3		0.001469	0.000034	0.019115	0.000192	0.001740	0.000034	0.020265	0.000156	0.003195	0.000050	0.074646	0.000808	0.006050	0.000139	0.319601	0.002922	0.009848	0.000216	0.009848	0.000216	
281	0.3		0.001476	0.000034	0.019423	0.000201	0.001738	0.000033	0.020449	0.000170	0.003201	0.000050	0.075741	0.000825	0.006029	0.000135	0.323542	0.002938	0.009891	0.000217	0.009891	0.000217	
282	0.3		0.001482	0.000034	0.019734	0.000212	0.001737	0.000033	0.020633	0.000185	0.003207	0.000050	0.076842	0.000848	0.006008	0.000130	0.327498	0.002965	0.009933	0.000218	0.009933	0.000218	
283	0.3		0.001489	0.000034	0.020046	0.000225	0.001735	0.000032	0.020818	0.000201	0.003213	0.000051	0.077948	0.000878	0.005987	0.000126	0.331468	0.003005	0.009975	0.000219	0.009975	0.000219	
284	0.3		0.001495	0.000035	0.020359	0.000241	0.001733	0.000032	0.021003	0.000218	0.003219	0.000051	0.079059	0.000914	0.005967	0.000122	0.335452	0.003057	0.010018	0.000220	0.010018	0.000220	
285	0.3		0.001502	0.000035	0.020674	0.000258	0.001731	0.000031	0.021188	0.000237	0.003225	0.000052	0.080174	0.000955	0.005946	0.000119	0.339448	0.003122	0.010060	0.000222	0.010060	0.000222	
286	0.3		0.001508	0.000035	0.020990	0.000277	0.001730	0.000031	0.021374	0.000255	0.003231	0.000052	0.081293	0.001002	0.005926	0.000116	0.343457	0.003199	0.010102	0.000223	0.010102	0.000223	
287	0.3		0.001515	0.000035	0.021308	0.000297	0.001728	0.000031	0.021560	0.000275	0.003237	0.000053	0.082417	0.001053	0.005906	0.000113	0.347478	0.003287	0.010144	0.000225	0.010144	0.000225	
288	0.3		0.001521	0.000036	0.021627	0.000318	0.001726	0.000031	0.021747	0.000295	0.003243	0.000054	0.083544	0.001109	0.005886	0.000110	0.351509	0.003387	0.010186	0.000227	0.010186	0.000227	
289	0.3		0.001528	0.000036	0.021946	0.000340	0.001724	0.000031	0.021933	0.000316	0.003249	0.000055	0.084675	0.001168	0.005866	0.000108	0.355551	0.003497	0.010228	0.000229	0.010228	0.000229	
290	0.3		0.001534	0.000036	0.022267	0.000362	0.001722	0.000031	0.022120	0.000337	0.003256	0.000056	0.085809	0.001231	0.005846	0.000107	0.359602	0.003618	0.010270	0.000231	0.010270	0.000231	
291	0.3		0.001540	0.000037	0.022589	0.000386	0.001721	0.000031	0.022307	0.000358	0.003262	0.000057	0.086947	0.001297	0.005826	0.000106	0.363663	0.003748	0.010313	0.000233	0.010313	0.000233	
292	0.3		0.001547	0.000037	0.022912	0.000410	0.001719	0.000031	0.022495	0.000380	0.003268	0.000058	0.088088	0.001366	0.005807	0.000106	0.367733	0.003887	0.010354	0.000236	0.010354	0.000236	
293	0.3		0.001553	0.000038	0.023235	0.000435	0.001717	0.000031	0.022682	0.000402	0.003274	0.000059	0.089231	0.001437	0.005787	0.000106	0.371810	0.004034	0.010396	0.000239	0.010396	0.000239	
294	0.3		0.001560	0.000038	0.023560	0.000460	0.001715	0.000032	0.022870	0.000425	0.003280	0.000061	0.090377	0.001511	0.005768	0.000107	0.375895	0.004189	0.010438	0.000241	0.010438	0.000241	
295	0.3		0.001566	0.000038	0.023885	0.000486	0.001713	0.000033	0.023058	0.000447	0.003286	0.000062	0.091526	0.001586	0.005749	0.000109	0.379987	0.004351	0.010480	0.000244	0.010480	0.000244	
296	0.3		0.001573	0.000039	0.024211	0.000512	0.001712	0.000033	0.023246	0.000470	0.003292	0.000063	0.092676	0.001663	0.005729	0.000111	0.384085	0.004519	0.010522	0.000247	0.010522	0.000247	
297	0.3		0.001579	0.000039	0.024537	0.000539	0.001710	0.000034	0.023435	0.000493	0.003298	0.000065	0.093829	0.001742	0.005710	0.000113	0.388188	0.004692	0.010564	0.000250	0.010564	0.000250	
298	0.3		0.001586	0.000040	0.024864	0.000565	0.001708	0.000035	0.023623	0.000516	0.003304	0.000066	0.094983	0.001822	0.005691	0.000117	0.392296	0.004871	0.010606	0.000254	0.010606	0.000254	
299	0.3		0.001592	0.000041	0.025192	0.000592	0.001706	0.000036	0.023812	0.000539	0.003310	0.000068	0.096139	0.001903	0.005672	0.000121	0.396409	0.005055	0.010648	0.000257	0.010648	0.000257	
300	0.3		0.001598	0.000041	0.025519	0.000620	0.001704	0.000037	0.024001	0.000563	0.003316	0.000069	0.097296	0.001985	0.005653	0.000125	0.400525	0.005243	0.010689	0.000260	0.010689	0.000260	
301	0.3		0.001605	0.000042	0.025847	0.000647	0.001703	0.000038	0.024190	0.000586	0.003322	0.000071	0.098454	0.002068	0.005634	0.000130	0.404645	0.005435	0.010731	0.000264	0.010731	0.000264	
302	0.3		0.001611	0.000042	0.026176	0.000675	0.001701	0.000039	0.024378	0.000610	0.003328	0.000073	0.099613	0.002152	0.005615	0.000135	0.408767	0.005630	0.010773	0.000268	0.010773	0.000268	
303	0.3		0.001618	0.000043	0.026505	0.000702	0.001699	0.000040	0.024567	0.000633	0.003334	0.000074	0.100773	0.002237	0.005597	0.000140	0.412890	0.005828	0.010815	0.000272	0.010815	0.000272	
304	0.3		0.001624	0.000044	0.026833	0.000730	0.001697	0.000042	0.024756	0.000657	0.003340	0.000076	0.101933	0.002322	0.005578	0.000146	0.417016	0.006029	0.010856	0.000276	0.010856	0.000276	
305	0.3		0.001631	0.000044	0.027162	0.000758	0.001695	0.000043	0.024945	0.000681	0.003346	0.000078	0.103094	0.002408	0.005559	0.000152	0.421141	0.006232	0.010898	0.000280	0.010898	0.000280	


114	0.4		0.000445	0.000085	0.000477	0.000075	0.001627	0.000208	0.001715	0.000255	0.001365	0.000228	0.001616	0.000520	0.002280	0.002804	0.005195	0.004745	0.003724	0.000701	0.003724	0.000701	
115	0.4		0.000447	0.000078	0.000484	0.000070	0.001628	0.000195	0.001726	0.000232	0.001384	0.000214	0.001667	0.000474	0.002633	0.002675	0.005662	0.004318	0.003703	0.000648	0.003703	0.000648	
116	0.4		0.000448	0.000071	0.000491	0.000066	0.001630	0.000185	0.001738	0.000210	0.001404	0.000203	0.001718	0.000428	0.002987	0.002553	0.006131	0.003897	0.003682	0.000595	0.003682	0.000595	
117	0.4		0.000449	0.000065	0.000498	0.000061	0.001632	0.000177	0.001750	0.000192	0.001425	0.000194	0.001770	0.000385	0.003343	0.002438	0.006604	0.003485	0.003662	0.000543	0.003662	0.000543	
118	0.4		0.000451	0.000058	0.000505	0.000057	0.001636	0.000172	0.001763	0.000178	0.001447	0.000190	0.001824	0.000343	0.003701	0.002330	0.007083	0.003087	0.003642	0.000492	0.003642	0.000492	
119	0.4		0.000452	0.000052	0.000512	0.000053	0.001640	0.000171	0.001778	0.000168	0.001470	0.000188	0.001878	0.000303	0.004063	0.002230	0.007569	0.002707	0.003624	0.000442	0.003624	0.000442	
120	0.4		0.000454	0.000046	0.000520	0.000050	0.001647	0.000172	0.001796	0.000163	0.001495	0.000190	0.001935	0.000267	0.004430	0.002138	0.008063	0.002351	0.003607	0.000393	0.003607	0.000393	
121	0.4		0.000456	0.000040	0.000528	0.000046	0.001656	0.000176	0.001816	0.000162	0.001522	0.000195	0.001994	0.000235	0.004801	0.002055	0.008569	0.002024	0.003592	0.000346	0.003592	0.000346	
122	0.4		0.000459	0.000036	0.000536	0.000044	0.001667	0.000181	0.001839	0.000166	0.001552	0.000201	0.002056	0.000208	0.005179	0.001979	0.009088	0.001737	0.003578	0.000300	0.003578	0.000300	
123	0.4		0.000462	0.000031	0.000545	0.000041	0.001681	0.000187	0.001865	0.000172	0.001585	0.000208	0.002120	0.000187	0.005563	0.001911	0.009621	0.001498	0.003568	0.000258	0.003568	0.000258	
124	0.4		0.000465	0.000028	0.000554	0.000040	0.001698	0.000193	0.001895	0.000180	0.001620	0.000216	0.002188	0.000174	0.005956	0.001848	0.010170	0.001320	0.003559	0.000218	0.003559	0.000218	
125	0.4		0.000469	0.000026	0.000563	0.000038	0.001719	0.000199	0.001930	0.000189	0.001660	0.000223	0.002260	0.000167	0.006357	0.001791	0.010738	0.001212	0.003554	0.000182	0.003554	0.000182	
126	0.4		0.000473	0.000025	0.000573	0.000037	0.001744	0.000204	0.001970	0.000198	0.001703	0.000230	0.002335	0.000166	0.006768	0.001736	0.011326	0.001172	0.003552	0.000149	0.003552	0.000149	
127	0.4		0.000478	0.000025	0.000583	0.000036	0.001773	0.000208	0.002014	0.000206	0.001751	0.000235	0.002416	0.000171	0.007189	0.001683	0.011935	0.001188	0.003553	0.000123	0.003553	0.000123	
128	0.4		0.000483	0.000025	0.000594	0.000036	0.001807	0.000211	0.002064	0.000213	0.001803	0.000239	0.002501	0.000178	0.007622	0.001630	0.012568	0.001239	0.003558	0.000103	0.003558	0.000103	
129	0.4		0.000489	0.000026	0.000606	0.000036	0.001845	0.000211	0.002121	0.000217	0.001861	0.000241	0.002591	0.000185	0.008067	0.001574	0.013227	0.001303	0.003567	0.000091	0.003567	0.000091	
130	0.4		0.000496	0.000027	0.000618	0.000036	0.001889	0.000209	0.002184	0.000220	0.001924	0.000241	0.002687	0.000193	0.008525	0.001515	0.013913	0.001364	0.003581	0.000088	0.003581	0.000088	
131	0.4		0.000504	0.000029	0.000631	0.000036	0.001939	0.000205	0.002253	0.000220	0.001992	0.000238	0.002789	0.000199	0.008997	0.001450	0.014628	0.001407	0.003599	0.000092	0.003599	0.000092	
132	0.4		0.000512	0.000030	0.000645	0.000036	0.001994	0.000199	0.002330	0.000217	0.002067	0.000233	0.002897	0.000203	0.009481	0.001379	0.015372	0.001429	0.003622	0.000099	0.003622	0.000099	
133	0.4		0.000521	0.000031	0.000660	0.000036	0.002053	0.000190	0.002413	0.000211	0.002146	0.000226	0.003010	0.000205	0.009975	0.001304	0.016143	0.001426	0.003649	0.000108	0.003649	0.000108	
134	0.4		0.000531	0.000032	0.000675	0.000037	0.002117	0.000179	0.002501	0.000204	0.002229	0.000217	0.003129	0.000205	0.010476	0.001227	0.016939	0.001401	0.003680	0.000116	0.003680	0.000116	
135	0.4		0.000542	0.000032	0.000691	0.000037	0.002184	0.000167	0.002594	0.000195	0.002315	0.000207	0.003253	0.000203	0.010980	0.001149	0.017759	0.001355	0.003715	0.000124	0.003715	0.000124	
136	0.4		0.000553	0.000033	0.000708	0.000038	0.002254	0.000154	0.002692	0.000184	0.002405	0.000196	0.003382	0.000200	0.011484	0.001073	0.018600	0.001291	0.003754	0.000132	0.003754	0.000132	
137	0.4		0.000565	0.000033	0.000726	0.000038	0.002326	0.000141	0.002794	0.000172	0.002496	0.000184	0.003516	0.000196	0.011986	0.001002	0.019460	0.001213	0.003797	0.000139	0.003797	0.000139	
138	0.4		0.000577	0.000034	0.000746	0.000039	0.002398	0.000127	0.002899	0.000160	0.002589	0.000172	0.003654	0.000191	0.012482	0.000939	0.020338	0.001124	0.003843	0.000145	0.003843	0.000145	
139	0.4		0.000590	0.000034	0.000766	0.000040	0.002472	0.000114	0.003006	0.000147	0.002682	0.000161	0.003796	0.000187	0.012970	0.000886	0.021231	0.001029	0.003892	0.000150	0.003892	0.000150	
140	0.4		0.000603	0.000035	0.000787	0.000041	0.002545	0.000103	0.003116	0.000135	0.002776	0.000150	0.003941	0.000182	0.013445	0.000846	0.022139	0.000933	0.003944	0.000155	0.003944	0.000155	
141	0.4		0.000617	0.000035	0.000809	0.000041	0.002618	0.000093	0.003227	0.000124	0.002869	0.000141	0.004090	0.000177	0.013906	0.000821	0.023058	0.000842	0.003998	0.000160	0.003998	0.000160	
142	0.4		0.000631	0.000036	0.000832	0.000042	0.002688	0.000086	0.003339	0.000115	0.002960	0.000134	0.004242	0.000173	0.014348	0.000810	0.023988	0.000762	0.004055	0.000165	0.004055	0.000165	
143	0.4		0.000646	0.000036	0.000856	0.000042	0.002757	0.000082	0.003451	0.000107	0.003049	0.000129	0.004397	0.000169	0.014770	0.000812	0.024926	0.000699	0.004114	0.000169	0.004114	0.000169	
144	0.4		0.000661	0.000037	0.000882	0.000043	0.002823	0.000081	0.003563	0.000102	0.003136	0.000126	0.004555	0.000166	0.015167	0.000823	0.025870	0.000660	0.004175	0.000173	0.004175	0.000173	
145	0.4		0.000676	0.000037	0.000909	0.000043	0.002884	0.000082	0.003675	0.000099	0.003219	0.000125	0.004714	0.000164	0.015537	0.000840	0.026819	0.000643	0.004238	0.000177	0.004238	0.000177	
146	0.4		0.000692	0.000038	0.000937	0.000042	0.002942	0.000085	0.003785	0.000099	0.003298	0.000125	0.004876	0.000162	0.015877	0.000858	0.027771	0.000648	0.004302	0.000181	0.004302	0.000181	
147	0.4		0.000708	0.000038	0.000966	0.000042	0.002995	0.000088	0.003893	0.000100	0.003372	0.000126	0.005040	0.000159	0.016186	0.000875	0.028725	0.000666	0.004368	0.000184	0.004368	0.000184	
148	0.4		0.000724	0.000039	0.000996	0.000041	0.003043	0.000091	0.004000	0.000102	0.003443	0.000127	0.005206	0.000156	0.016466	0.000888	0.029681	0.000691	0.004435	0.000187	0.004435	0.000187	
149	0.4		0.000741	0.000039	0.001028	0.000040	0.003088	0.000093	0.004105	0.000105	0.003509	0.000128	0.005374	0.000153	0.016717	0.000895	0.030641	0.000720	0.004504	0.000190	0.004504	0.000190	
150	0.4		0.000757	0.000040	0.001061	0.000038	0.003128	0.000095	0.004209	0.000108	0.003571	0.000128	0.005543	0.000150	0.016941	0.000897	0.031604	0.000748	0.004573	0.000192	0.004573	0.000192	
151	0.4		0.000774	0.000040	0.001095	0.000036	0.003165	0.000096	0.004311	0.000112	0.003630	0.000129	0.005716	0.000146	0.017139	0.000893	0.032572	0.000774	0.004644	0.000194	0.004644	0.000194	
152	0.4		0.000791	0.000041	0.001130	0.000034	0.003197	0.000097	0.004413	0.000115	0.003685	0.000129	0.005890	0.000141	0.017311	0.000883	0.033545	0.000797	0.004716	0.000195	0.004716	0.000195	
153	0.4		0.000809	0.000041	0.001167	0.000032	0.003227	0.000096	0.004513	0.000117	0.003737	0.000128	0.006066	0.000136	0.017460	0.000868	0.034523	0.000815	0.004789	0.000196	0.004789	0.000196	
154	0.4		0.000826	0.000041	0.001204	0.000030	0.003253	0.000094	0.004612	0.000120	0.003785	0.000127	0.006245	0.000131	0.017586	0.000847	0.035507	0.000829	0.004862	0.000197	0.004862	0.000197	
155	0.4		0.000844	0.000042	0.001243	0.000027	0.003275	0.000092	0.004711	0.000122	0.003830	0.000125	0.006427	0.000125	0.017691	0.000821	0.036498	0.000839	0.004937	0.000198	0.004937	0.000198	
156	0.4		0.000861	0.000042	0.001282	0.000025	0.003295	0.000089	0.004809	0.000123	0.003873	0.000123	0.006610	0.000120	0.017776	0.000790	0.037495	0.000846	0.005013	0.000198	0.005013	0.000198	
157	0.4		0.000879	0.000042	0.001323	0.000023	0.003312	0.000085	0.004906	0.000124	0.003912	0.000120	0.006797	0.000114	0.017842	0.000756	0.038501	0.000849	0.005089	0.000198	0.005089	0.000198	
158	0.4		0.000897	0.000042	0.001365	0.000022	0.003327	0.000081	0.005002	0.000124	0.003950	0.000118	0.006986	0.000109	0.017889	0.000719	0.039514	0.000849	0.005166	0.000198	0.005166	0.000198	
159	0.4		0.000915	0.000043	0.001408	0.000021	0.003339	0.000076	0.005098	0.000124	0.003984	0.000114	0.007177	0.000104	0.017921	0.000680	0.040536	0.000847	0.005243	0.000198	0.005243	0.000198	
160	0.4		0.000934	0.000043	0.001452	0.000021	0.003348	0.000071	0.005193	0.000123	0.004017	0.000111	0.007372	0.000101	0.017937	0.000639	0.041567	0.000844	0.005321	0.000198	0.005321	0.000198	
161	0.4		0.000952	0.000043	0.001497	0.000022	0.003356	0.000065	0.005288	0.000122	0.004047	0.000108	0.007569	0.000098	0.017938	0.000598	0.042608	0.000840	0.005400	0.000198	0.005400	0.000198	
162	0.4		0.000970	0.000044	0.001543	0.000023	0.003362	0.000060	0.005383	0.000121	0.004075	0.000104	0.007769	0.000097	0.017926	0.000558	0.043659	0.000837	0.005478	0.000198	0.005478	0.000198	
163	0.4		0.000988	0.000044	0.001590	0.000026	0.003366	0.000054	0.005478	0.000119	0.004102	0.000101	0.007971	0.000098	0.017903	0.000519	0.044721	0.000833	0.005558	0.000198	0.005558	0.000198	
164	0.4		0.001007	0.000044	0.001637	0.000029	0.003369	0.000049	0.005573	0.000117	0.004127	0.000098	0.008177	0.000099	0.017869	0.000483	0.045794	0.000832	0.005637	0.000197	0.005637	0.000197	
165	0.4		0.001025	0.000045	0.001686	0.000032	0.003370	0.000044	0.005668	0.000114	0.004151	0.000095	0.008386	0.000103	0.017825	0.000450	0.046880	0.000832	0.005717	0.000197	0.005717	0.000197	
166	0.4		0.001043	0.000045	0.001736	0.000035	0.003370	0.000040	0.005762	0.000111	0.004173	0.000092	0.008598	0.000107	0.017773	0.000421	0.047977	0.000834	0.005797	0.000197	0.005797	0.000197	
167	0.4		0.001062	0.000045	0.001787	0.000039	0.003369	0.000037	0.005858	0.000109	0.004194	0.000090	0.008813	0.000113	0.017714	0.000399	0.049088	0.000838	0.005876	0.000197	0.005876	0.000197	
168	0.4		0.001080	0.000046	0.001838	0.000042	0.003367	0.000034	0.005953	0.000106	0.004214	0.000088	0.009031	0.000119	0.017649	0.000382	0.050213	0.000844	0.005956	0.000197	0.005956	0.000197	
169	0.4		0.001098	0.000046	0.001891	0.000046	0.003365	0.000033	0.006049	0.000103	0.004234	0.000087	0.009253	0.000126	0.017579	0.000372	0.051351	0.000853	0.006036	0.000197	0.006036	0.000197	
170	0.4		0.001116	0.000046	0.001944	0.000049	0.003362	0.000032	0.006145	0.000100	0.004253	0.000086	0.009478	0.000133	0.017506	0.000368	0.052504	0.000863	0.006116	0.000196	0.006116	0.000196	
171	0.4		0.001134	0.000047	0.001999	0.000052	0.003359	0.000033	0.006242	0.000097	0.004271	0.000085	0.009706	0.000140	0.017430	0.000369	0.053672	0.000875	0.006195	0.000196	0.006195	0.000196	
172	0.4		0.001152	0.000047	0.002054	0.000055	0.003356	0.000034	0.006340	0.000094	0.004289	0.000085	0.009938	0.000147	0.017353	0.000374	0.054856	0.000888	0.006275	0.000196	0.006275	0.000196	
173	0.4		0.001170	0.000047	0.002110	0.000057	0.003353	0.000036	0.006438	0.000091	0.004307	0.000085	0.010173	0.000153	0.017276	0.000383	0.056056	0.000901	0.006354	0.000196	0.006354	0.000196	
174	0.4		0.001187	0.000047	0.002166	0.000060	0.003350	0.000038	0.006538	0.000089	0.004325	0.000085	0.010412	0.000159	0.017198	0.000392	0.057273	0.000914	0.006432	0.000196	0.006432	0.000196	
175	0.4		0.001205	0.000047	0.002224	0.000062	0.003347	0.000040	0.006638	0.000086	0.004342	0.000085	0.010655	0.000164	0.017120	0.000403	0.058506	0.000926	0.006511	0.000195	0.006511	0.000195	
176	0.4		0.001222	0.000047	0.002283	0.000063	0.003344	0.000041	0.006739	0.000084	0.004360	0.000085	0.010901	0.000169	0.017042	0.000413	0.059756	0.000939	0.006588	0.000195	0.006588	0.000195	
177	0.4		0.001240	0.000047	0.002342	0.000065	0.003341	0.000043	0.006840	0.000081	0.004377	0.000085	0.011152	0.000173	0.016963	0.000423	0.061023	0.000950	0.006666	0.000195	0.006666	0.000195	
178	0.4		0.001257	0.000047	0.002403	0.000066	0.003338	0.000044	0.006943	0.000079	0.004394	0.000086	0.011406	0.000176	0.016884	0.000432	0.062308	0.000960	0.006744	0.000194	0.006744	0.000194	
179	0.4		0.001274	0.000047	0.002465	0.000066	0.003336	0.000045	0.007046	0.000077	0.004411	0.000086	0.011665	0.000178	0.016805	0.000440	0.063610	0.000969	0.006821	0.000194	0.006821	0.000194	
180	0.4		0.001291	0.000047	0.002528	0.000067	0.003333	0.000046	0.007150	0.000076	0.004427	0.000086	0.011928	0.000180	0.016726	0.000446	0.064930	0.000976	0.006897	0.000193	0.006897	0.000193	
181	0.4		0.001308	0.000047	0.002592	0.000067	0.003330	0.000047	0.007254	0.000074	0.004444	0.000086	0.012196	0.000182	0.016647	0.000451	0.066268	0.000982	0.006974	0.000192	0.006974	0.000192	
182	0.4		0.001324	0.000047	0.002657	0.000067	0.003327	0.000047	0.007360	0.000073	0.004460	0.000086	0.012468	0.000182	0.016567	0.000454	0.067624	0.000987	0.007050	0.000192	0.007050	0.000192	
183	0.4		0.001341	0.000047	0.002723	0.000066	0.003325	0.000047	0.007466	0.000072	0.004476	0.000086	0.012744	0.000182	0.016487	0.000455	0.068999	0.000990	0.007126	0.000191	0.007126	0.000191	
184	0.4		0.001357	0.000046	0.002791	0.000066	0.003322	0.000046	0.007573	0.000072	0.004493	0.000086	0.013026	0.000181	0.016407	0.000456	0.070393	0.000991	0.007201	0.000190	0.007201	0.000190	
185	0.4		0.001374	0.000046	0.002860	0.000065	0.003319	0.000046	0.007681	0.000072	0.004508	0.000085	0.013312	0.000180	0.016327	0.000454	0.071806	0.000991	0.007277	0.000189	0.007277	0.000189	
186	0.4		0.001390	0.000046	0.002930	0.000063	0.003317	0.000045	0.007790	0.000072	0.004524	0.000085	0.013603	0.000178	0.016247	0.000451	0.073238	0.000989	0.007352	0.000188	0.007352	0.000188	
187	0.4		0.001406	0.000046	0.003002	0.000062	0.003314	0.000044	0.007899	0.000073	0.004540	0.000085	0.013899	0.000176	0.016167	0.000447	0.074690	0.000986	0.007426	0.000187	0.007426	0.000187	
188	0.4		0.001422	0.000045	0.003075	0.000060	0.003312	0.000043	0.008009	0.000074	0.004555	0.000084	0.014201	0.000173	0.016087	0.000441	0.076161	0.000980	0.007501	0.000186	0.007501	0.000186	
189	0.4		0.001438	0.000045	0.003149	0.000058	0.003309	0.000042	0.008120	0.000076	0.004571	0.000083	0.014507	0.000169	0.016006	0.000434	0.077652	0.000973	0.007575	0.000185	0.007575	0.000185	
190	0.4		0.001454	0.000045	0.003225	0.000055	0.003307	0.000040	0.008232	0.000078	0.004586	0.000083	0.014819	0.000165	0.015926	0.000426	0.079164	0.000965	0.007648	0.000185	0.007648	0.000185	
191	0.4		0.001470	0.000044	0.003302	0.000052	0.003304	0.000038	0.008345	0.000081	0.004601	0.000082	0.015137	0.000161	0.015845	0.000417	0.080696	0.000954	0.007722	0.000184	0.007722	0.000184	
192	0.4		0.001486	0.000044	0.003381	0.000050	0.003302	0.000036	0.008458	0.000084	0.004616	0.000081	0.015460	0.000157	0.015765	0.000408	0.082249	0.000942	0.007795	0.000183	0.007795	0.000183	
193	0.4		0.001501	0.000044	0.003462	0.000046	0.003300	0.000035	0.008573	0.000087	0.004630	0.000080	0.015789	0.000153	0.015685	0.000397	0.083823	0.000929	0.007868	0.000182	0.007868	0.000182	
194	0.4		0.001517	0.000044	0.003544	0.000043	0.003297	0.000033	0.008688	0.000090	0.004645	0.000080	0.016123	0.000150	0.015604	0.000387	0.085418	0.000914	0.007941	0.000182	0.007941	0.000182	
195	0.4		0.001532	0.000043	0.003628	0.000040	0.003295	0.000031	0.008803	0.000094	0.004660	0.000079	0.016464	0.000146	0.015524	0.000375	0.087034	0.000898	0.008013	0.000181	0.008013	0.000181	
196	0.4		0.001548	0.000043	0.003713	0.000037	0.003293	0.000029	0.008920	0.000098	0.004674	0.000078	0.016811	0.000144	0.015444	0.000364	0.088672	0.000881	0.008085	0.000181	0.008085	0.000181	
197	0.4		0.001563	0.000043	0.003801	0.000034	0.003290	0.000027	0.009038	0.000103	0.004688	0.000077	0.017164	0.000143	0.015363	0.000353	0.090332	0.000863	0.008157	0.000181	0.008157	0.000181	
198	0.4		0.001578	0.000043	0.003890	0.000032	0.003288	0.000026	0.009156	0.000107	0.004702	0.000076	0.017523	0.000143	0.015283	0.000341	0.092014	0.000844	0.008228	0.000181	0.008228	0.000181	
199	0.4		0.001593	0.000043	0.003980	0.000031	0.003286	0.000025	0.009275	0.000112	0.004716	0.000076	0.017888	0.000146	0.015203	0.000331	0.093719	0.000824	0.008299	0.000181	0.008299	0.000181	
200	0.4		0.001608	0.000043	0.004073	0.000030	0.003284	0.000024	0.009395	0.000117	0.004730	0.000075	0.018260	0.000150	0.015123	0.000320	0.095446	0.000805	0.008370	0.000181	0.008370	0.000181	
201	0.4		0.001623	0.000043	0.004168	0.000032	0.003282	0.000024	0.009515	0.000122	0.004744	0.000075	0.018638	0.000157	0.015044	0.000311	0.097196	0.000786	0.008441	0.000181	0.008441	0.000181	
202	0.4		0.001638	0.000043	0.004264	0.000034	0.003279	0.000024	0.009637	0.000128	0.004758	0.000074	0.019024	0.000167	0.014964	0.000302	0.098969	0.000768	0.008511	0.000182	0.008511	0.000182	
203	0.4		0.001652	0.000043	0.004362	0.000038	0.003277	0.000025	0.009759	0.000133	0.004771	0.000074	0.019416	0.000178	0.014885	0.000295	0.100766	0.000752	0.008581	0.000182	0.008581	0.000182	
204	0.4		0.001667	0.000043	0.004463	0.000044	0.003275	0.000026	0.009882	0.000139	0.004785	0.000073	0.019814	0.000193	0.014806	0.000288	0.102586	0.000739	0.008651	0.000183	0.008651	0.000183	
205	0.4		0.001682	0.000043	0.004565	0.000050	0.003273	0.000027	0.010006	0.000144	0.004798	0.000073	0.020220	0.000209	0.014727	0.000283	0.104430	0.000729	0.008721	0.000184	0.008721	0.000184	
206	0.4		0.001696	0.000043	0.004670	0.000057	0.003271	0.000029	0.010131	0.000150	0.004812	0.000073	0.020633	0.000228	0.014648	0.000279	0.106298	0.000724	0.008790	0.000185	0.008790	0.000185	
207	0.4		0.001710	0.000044	0.004776	0.000065	0.003269	0.000031	0.010256	0.000155	0.004825	0.000073	0.021054	0.000249	0.014570	0.000277	0.108190	0.000724	0.008859	0.000186	0.008859	0.000186	
208	0.4		0.001725	0.000044	0.004885	0.000073	0.003267	0.000034	0.010383	0.000161	0.004838	0.000073	0.021481	0.000272	0.014491	0.000276	0.110107	0.000731	0.008927	0.000187	0.008927	0.000187	
209	0.4		0.001739	0.000044	0.004996	0.000082	0.003265	0.000036	0.010510	0.000167	0.004851	0.000074	0.021916	0.000297	0.014413	0.000276	0.112048	0.000746	0.008996	0.000188	0.008996	0.000188	
210	0.4		0.001753	0.000045	0.005109	0.000092	0.003263	0.000039	0.010638	0.000172	0.004864	0.000074	0.022359	0.000323	0.014336	0.000277	0.114015	0.000770	0.009064	0.000189	0.009064	0.000189	
211	0.4		0.001767	0.000045	0.005225	0.000102	0.003261	0.000041	0.010767	0.000178	0.004876	0.000074	0.022809	0.000352	0.014259	0.000279	0.116007	0.000803	0.009132	0.000191	0.009132	0.000191	
212	0.4		0.001781	0.000045	0.005342	0.000112	0.003259	0.000044	0.010896	0.000184	0.004889	0.000075	0.023267	0.000382	0.014182	0.000281	0.118024	0.000845	0.009200	0.000192	0.009200	0.000192	
213	0.4		0.001795	0.000046	0.005462	0.000123	0.003256	0.000046	0.011027	0.000189	0.004902	0.000075	0.023734	0.000413	0.014105	0.000284	0.120067	0.000896	0.009267	0.000194	0.009267	0.000194	
214	0.4		0.001809	0.000046	0.005585	0.000134	0.003254	0.000049	0.011158	0.000195	0.004914	0.000076	0.024207	0.000446	0.014029	0.000288	0.122137	0.000956	0.009334	0.000195	0.009334	0.000195	
215	0.4		0.001823	0.000046	0.005709	0.000145	0.003252	0.000051	0.011290	0.000200	0.004927	0.000077	0.024690	0.000480	0.013953	0.000292	0.124232	0.001023	0.009401	0.000197	0.009401	0.000197	
216	0.4		0.001836	0.000047	0.005837	0.000157	0.003250	0.000054	0.011423	0.000206	0.004939	0.000077	0.025180	0.000515	0.013878	0.000296	0.126354	0.001098	0.009467	0.000199	0.009467	0.000199	
217	0.4		0.001850	0.000047	0.005966	0.000169	0.003248	0.000056	0.011557	0.000211	0.004951	0.000078	0.025679	0.000551	0.013803	0.000301	0.128502	0.001179	0.009534	0.000200	0.009534	0.000200	
218	0.4		0.001864	0.000048	0.006099	0.000181	0.003246	0.000059	0.011692	0.000216	0.004964	0.000079	0.026186	0.000587	0.013728	0.000305	0.130678	0.001265	0.009600	0.000202	0.009600	0.000202	
219	0.4		0.001877	0.000048	0.006233	0.000193	0.003244	0.000061	0.011827	0.000221	0.004976	0.000080	0.026701	0.000624	0.013654	0.000310	0.132880	0.001356	0.009666	0.000204	0.009666	0.000204	
220	0.4		0.001891	0.000049	0.006371	0.000205	0.003242	0.000063	0.011963	0.000226	0.004988	0.000081	0.027226	0.000662	0.013580	0.000315	0.135110	0.001451	0.009731	0.000205	0.009731	0.000205	
221	0.4		0.001904	0.000049	0.006511	0.000217	0.003240	0.000065	0.012101	0.000231	0.005000	0.000082	0.027759	0.000700	0.013507	0.000319	0.137368	0.001550	0.009796	0.000207	0.009796	0.000207	
222	0.4		0.001917	0.000050	0.006653	0.000230	0.003238	0.000067	0.012238	0.000236	0.005012	0.000083	0.028300	0.000739	0.013434	0.000324	0.139653	0.001652	0.009861	0.000209	0.009861	0.000209	
223	0.4		0.001931	0.000050	0.006799	0.000242	0.003236	0.000069	0.012377	0.000241	0.005024	0.000084	0.028851	0.000777	0.013362	0.000328	0.141967	0.001756	0.009926	0.000210	0.009926	0.000210	
224	0.4		0.001944	0.000051	0.006947	0.000254	0.003234	0.000071	0.012517	0.000246	0.005036	0.000085	0.029411	0.000816	0.013291	0.000333	0.144309	0.001862	0.009991	0.000212	0.009991	0.000212	
225	0.4		0.001957	0.000051	0.007097	0.000266	0.003232	0.000073	0.012657	0.000250	0.005047	0.000086	0.029981	0.000854	0.013220	0.000337	0.146680	0.001970	0.010055	0.000214	0.010055	0.000214	
226	0.4		0.001970	0.000051	0.007251	0.000278	0.003230	0.000075	0.012799	0.000254	0.005059	0.000087	0.030559	0.000892	0.013149	0.000341	0.149079	0.002079	0.010119	0.000215	0.010119	0.000215	
227	0.4		0.001983	0.000052	0.007408	0.000290	0.003228	0.000077	0.012941	0.000259	0.005071	0.000088	0.031147	0.000930	0.013079	0.000345	0.151508	0.002188	0.010183	0.000217	0.010183	0.000217	
228	0.4		0.001996	0.000052	0.007567	0.000302	0.003226	0.000079	0.013084	0.000263	0.005082	0.000089	0.031745	0.000968	0.013010	0.000349	0.153966	0.002298	0.010246	0.000219	0.010246	0.000219	
229	0.4		0.002009	0.000053	0.007729	0.000313	0.003224	0.000080	0.013228	0.000266	0.005094	0.000090	0.032352	0.001005	0.012941	0.000353	0.156453	0.002407	0.010310	0.000220	0.010310	0.000220	
230	0.4		0.002022	0.000053	0.007895	0.000325	0.003222	0.000082	0.013372	0.000270	0.005106	0.000091	0.032968	0.001041	0.012873	0.000356	0.158971	0.002516	0.010373	0.000222	0.010373	0.000222	
231	0.4		0.002035	0.000054	0.008063	0.000335	0.003220	0.000083	0.013518	0.000274	0.005117	0.000092	0.033595	0.001076	0.012806	0.000359	0.161518	0.002624	0.010436	0.000223	0.010436	0.000223	
232	0.4		0.002047	0.000054	0.008234	0.000346	0.003218	0.000084	0.013664	0.000277	0.005129	0.000093	0.034232	0.001111	0.012740	0.000362	0.164096	0.002731	0.010498	0.000225	0.010498	0.000225	
233	0.4		0.002060	0.000055	0.008408	0.000356	0.003216	0.000086	0.013812	0.000280	0.005140	0.000093	0.034878	0.001144	0.012674	0.000365	0.166704	0.002836	0.010560	0.000226	0.010560	0.000226	
234	0.4		0.002073	0.000055	0.008586	0.000366	0.003214	0.000087	0.013959	0.000283	0.005151	0.000094	0.035535	0.001177	0.012608	0.000368	0.169343	0.002940	0.010622	0.000227	0.010622	0.000227	
235	0.4		0.002085	0.000055	0.008767	0.000375	0.003212	0.000088	0.014108	0.000286	0.005163	0.000095	0.036202	0.001208	0.012544	0.000370	0.172013	0.003041	0.010684	0.000229	0.010684	0.000229	
236	0.4		0.002098	0.000056	0.008950	0.000384	0.003209	0.000089	0.014258	0.000288	0.005174	0.000096	0.036880	0.001238	0.012480	0.000372	0.174714	0.003140	0.010746	0.000230	0.010746	0.000230	
237	0.4		0.002111	0.000056	0.009137	0.000392	0.003207	0.000090	0.014409	0.000290	0.005185	0.000097	0.037568	0.001266	0.012417	0.000374	0.177446	0.003236	0.010807	0.000231	0.010807	0.000231	
238	0.4		0.002123	0.000056	0.009328	0.000400	0.003205	0.000091	0.014560	0.000292	0.005197	0.000097	0.038267	0.001293	0.012355	0.000376	0.180211	0.003328	0.010868	0.000232	0.010868	0.000232	
239	0.4		0.002136	0.000057	0.009521	0.000407	0.003203	0.000092	0.014713	0.000294	0.005208	0.000098	0.038976	0.001318	0.012293	0.000378	0.183007	0.003418	0.010929	0.000233	0.010929	0.000233	
240	0.4		0.002148	0.000057	0.009718	0.000413	0.003201	0.000092	0.014866	0.000296	0.005219	0.000099	0.039697	0.001341	0.012233	0.000379	0.185835	0.003504	0.010990	0.000234	0.010990	0.000234	
241	0.4		0.002160	0.000057	0.009918	0.000419	0.003199	0.000093	0.015020	0.000298	0.005230	0.000099	0.040428	0.001363	0.012173	0.000380	0.188696	0.003585	0.011050	0.000235	0.011050	0.000235	
242	0.4		0.002173	0.000058	0.010122	0.000425	0.003196	0.000093	0.015175	0.000299	0.005241	0.000099	0.041170	0.001382	0.012114	0.000380	0.191590	0.003662	0.011111	0.000236	0.011111	0.000236	
243	0.4		0.002185	0.000058	0.010329	0.000429	0.003194	0.000094	0.015331	0.000300	0.005253	0.000100	0.041923	0.001400	0.012056	0.000381	0.194517	0.003735	0.011170	0.000237	0.011170	0.000237	
244	0.4		0.002197	0.000058	0.010540	0.000433	0.003192	0.000094	0.015487	0.000301	0.005264	0.000100	0.042688	0.001415	0.011999	0.000381	0.197476	0.003803	0.011230	0.000238	0.011230	0.000238	
245	0.4		0.002210	0.000058	0.010754	0.000436	0.003189	0.000094	0.015645	0.000301	0.005275	0.000101	0.043464	0.001428	0.011943	0.000381	0.200469	0.003866	0.011290	0.000238	0.011290	0.000238	
246	0.4		0.002222	0.000058	0.010972	0.000438	0.003187	0.000095	0.015804	0.000302	0.005286	0.000101	0.044252	0.001438	0.011887	0.000381	0.203496	0.003923	0.011349	0.000239	0.011349	0.000239	
247	0.4		0.002234	0.000058	0.011193	0.000439	0.003185	0.000095	0.015963	0.000302	0.005297	0.000101	0.045051	0.001447	0.011833	0.000380	0.206557	0.003976	0.011408	0.000239	0.011408	0.000239	
248	0.4		0.002246	0.000059	0.011418	0.000440	0.003182	0.000095	0.016123	0.000302	0.005308	0.000101	0.045862	0.001452	0.011779	0.000379	0.209651	0.004022	0.011467	0.000240	0.011467	0.000240	
249	0.4		0.002258	0.000059	0.011646	0.000439	0.003180	0.000094	0.016284	0.000302	0.005319	0.000101	0.046684	0.001455	0.011727	0.000378	0.212780	0.004062	0.011526	0.000240	0.011526	0.000240	
250	0.4		0.002270	0.000059	0.011879	0.000438	0.003177	0.000094	0.016446	0.000301	0.005330	0.000101	0.047519	0.001455	0.011675	0.000377	0.215944	0.004096	0.011584	0.000241	0.011584	0.000241	
251	0.4		0.002282	0.000059	0.012114	0.000435	0.003175	0.000094	0.016609	0.000301	0.005342	0.000101	0.048365	0.001452	0.011625	0.000375	0.219142	0.004124	0.011642	0.000241	0.011642	0.000241	
252	0.4		0.002294	0.000059	0.012354	0.000432	0.003173	0.000094	0.016772	0.000300	0.005353	0.000100	0.049223	0.001447	0.011575	0.000373	0.222373	0.004146	0.011700	0.000241	0.011700	0.000241	
253	0.4		0.002306	0.000059	0.012597	0.000428	0.003170	0.000093	0.016937	0.000300	0.005364	0.000100	0.050093	0.001439	0.011527	0.000370	0.225638	0.004162	0.011758	0.000241	0.011758	0.000241	
254	0.4		0.002318	0.000059	0.012844	0.000423	0.003167	0.000092	0.017102	0.000299	0.005375	0.000100	0.050973	0.001428	0.011479	0.000367	0.228935	0.004172	0.011816	0.000242	0.011816	0.000242	
255	0.4		0.002330	0.000059	0.013094	0.000417	0.003165	0.000092	0.017268	0.000298	0.005386	0.000099	0.051865	0.001415	0.011432	0.000364	0.232265	0.004177	0.011873	0.000242	0.011873	0.000242	
256	0.4		0.002342	0.000059	0.013347	0.000411	0.003162	0.000091	0.017435	0.000297	0.005397	0.000099	0.052768	0.001400	0.011386	0.000361	0.235625	0.004177	0.011930	0.000242	0.011930	0.000242	
257	0.4		0.002354	0.000059	0.013604	0.000403	0.003160	0.000090	0.017602	0.000296	0.005408	0.000098	0.053681	0.001382	0.011341	0.000357	0.239016	0.004173	0.011987	0.000242	0.011987	0.000242	
258	0.4		0.002366	0.000059	0.013864	0.000395	0.003157	0.000089	0.017771	0.000295	0.005420	0.000098	0.054604	0.001363	0.011297	0.000354	0.242437	0.004163	0.012044	0.000242	0.012044	0.000242	
259	0.4		0.002378	0.000059	0.014127	0.000386	0.003154	0.000088	0.017940	0.000295	0.005431	0.000097	0.055538	0.001341	0.011254	0.000349	0.245887	0.004150	0.012101	0.000242	0.012101	0.000242	
260	0.4		0.002390	0.000059	0.014393	0.000377	0.003152	0.000087	0.018110	0.000294	0.005442	0.000097	0.056481	0.001317	0.011211	0.000345	0.249366	0.004133	0.012157	0.000242	0.012157	0.000242	
261	0.4		0.002401	0.000058	0.014662	0.000366	0.003149	0.000086	0.018280	0.000294	0.005453	0.000096	0.057434	0.001292	0.011169	0.000340	0.252874	0.004112	0.012213	0.000242	0.012213	0.000242	
262	0.4		0.002413	0.000058	0.014934	0.000356	0.003146	0.000085	0.018451	0.000294	0.005464	0.000095	0.058397	0.001265	0.011128	0.000335	0.256408	0.004089	0.012269	0.000242	0.012269	0.000242	
263	0.4		0.002425	0.000058	0.015209	0.000345	0.003143	0.000084	0.018623	0.000293	0.005475	0.000095	0.059369	0.001236	0.011088	0.000330	0.259970	0.004062	0.012325	0.000242	0.012325	0.000242	
264	0.4		0.002437	0.000058	0.015486	0.000333	0.003140	0.000083	0.018796	0.000294	0.005487	0.000094	0.060350	0.001206	0.011049	0.000325	0.263558	0.004033	0.012381	0.000242	0.012381	0.000242	
265	0.4		0.002448	0.000058	0.015767	0.000321	0.003138	0.000081	0.018969	0.000294	0.005498	0.000093	0.061339	0.001175	0.011010	0.000319	0.267171	0.004002	0.012436	0.000243	0.012436	0.000243	
266	0.4		0.002460	0.000058	0.016050	0.000308	0.003135	0.000080	0.019143	0.000295	0.005509	0.000092	0.062338	0.001143	0.010972	0.000313	0.270810	0.003969	0.012492	0.000243	0.012492	0.000243	
267	0.4		0.002472	0.000058	0.016336	0.000296	0.003132	0.000079	0.019317	0.000296	0.005520	0.000092	0.063345	0.001110	0.010935	0.000307	0.274473	0.003936	0.012547	0.000243	0.012547	0.000243	
268	0.4		0.002483	0.000058	0.016624	0.000283	0.003129	0.000077	0.019492	0.000298	0.005531	0.000091	0.064360	0.001077	0.010899	0.000301	0.278159	0.003902	0.012602	0.000244	0.012602	0.000244	
269	0.4		0.002495	0.000058	0.016915	0.000270	0.003126	0.000076	0.019668	0.000300	0.005542	0.000091	0.065383	0.001044	0.010863	0.000294	0.281869	0.003867	0.012657	0.000244	0.012657	0.000244	
270	0.4		0.002507	0.000058	0.017208	0.000258	0.003123	0.000074	0.019844	0.000303	0.005554	0.000090	0.066414	0.001011	0.010827	0.000288	0.285601	0.003833	0.012712	0.000245	0.012712	0.000245	
271	0.4		0.002518	0.000058	0.017504	0.000246	0.003120	0.000073	0.020021	0.000306	0.005565	0.000089	0.067452	0.000978	0.010793	0.000281	0.289355	0.003800	0.012767	0.000245	0.012767	0.000245	
272	0.4		0.002530	0.000058	0.017802	0.000234	0.003117	0.000071	0.020198	0.000309	0.005576	0.000089	0.068498	0.000947	0.010759	0.000275	0.293131	0.003769	0.012821	0.000246	0.012821	0.000246	
273	0.4		0.002542	0.000058	0.018102	0.000223	0.003114	0.000070	0.020376	0.000313	0.005587	0.000089	0.069551	0.000917	0.010725	0.000268	0.296927	0.003739	0.012876	0.000247	0.012876	0.000247	
274	0.4		0.002553	0.000058	0.018404	0.000214	0.003111	0.000068	0.020554	0.000318	0.005598	0.000088	0.070610	0.000889	0.010693	0.000261	0.300743	0.003712	0.012930	0.000248	0.012930	0.000248	
275	0.4		0.002565	0.000058	0.018708	0.000206	0.003108	0.000067	0.020733	0.000323	0.005610	0.000088	0.071677	0.000864	0.010660	0.000254	0.304579	0.003689	0.012984	0.000249	0.012984	0.000249	
276	0.4		0.002576	0.000058	0.019014	0.000200	0.003105	0.000065	0.020912	0.000328	0.005621	0.000088	0.072749	0.000842	0.010628	0.000247	0.308433	0.003669	0.013038	0.000251	0.013038	0.000251	
277	0.4		0.002588	0.000058	0.019323	0.000196	0.003102	0.000064	0.021092	0.000334	0.005632	0.000088	0.073829	0.000824	0.010597	0.000241	0.312305	0.003655	0.013092	0.000252	0.013092	0.000252	
278	0.4		0.002599	0.000058	0.019633	0.000195	0.003099	0.000063	0.021272	0.000341	0.005643	0.000088	0.074914	0.000811	0.010566	0.000234	0.316195	0.003645	0.013146	0.000253	0.013146	0.000253	
279	0.4		0.002611	0.000058	0.019945	0.000197	0.003096	0.000061	0.021452	0.000348	0.005654	0.000088	0.076005	0.000803	0.010536	0.000228	0.320102	0.003641	0.013200	0.000255	0.013200	0.000255	
280	0.4		0.002622	0.000058	0.020258	0.000202	0.003093	0.000060	0.021633	0.000356	0.005666	0.000089	0.077102	0.000801	0.010506	0.000222	0.324025	0.003643	0.013253	0.000257	0.013253	0.000257	
281	0.4		0.002634	0.000059	0.020574	0.000209	0.003090	0.000059	0.021815	0.000364	0.005677	0.000089	0.078204	0.000805	0.010477	0.000216	0.327964	0.003652	0.013307	0.000259	0.013307	0.000259	
282	0.4		0.002645	0.000059	0.020891	0.000219	0.003087	0.000058	0.021997	0.000373	0.005688	0.000090	0.079311	0.000816	0.010448	0.000210	0.331918	0.003668	0.013360	0.000261	0.013360	0.000261	
283	0.4		0.002656	0.000059	0.021209	0.000232	0.003084	0.000057	0.022179	0.000382	0.005699	0.000090	0.080423	0.000833	0.010420	0.000205	0.335886	0.003692	0.013414	0.000264	0.013414	0.000264	
284	0.4		0.002668	0.000059	0.021529	0.000247	0.003081	0.000056	0.022361	0.000391	0.005710	0.000091	0.081540	0.000857	0.010391	0.000200	0.339868	0.003723	0.013467	0.000266	0.013467	0.000266	
285	0.4		0.002679	0.000060	0.021851	0.000264	0.003078	0.000055	0.022544	0.000401	0.005722	0.000092	0.082661	0.000888	0.010364	0.000196	0.343863	0.003763	0.013520	0.000269	0.013520	0.000269	
286	0.4		0.002691	0.000060	0.022173	0.000283	0.003074	0.000055	0.022727	0.000412	0.005733	0.000094	0.083787	0.000924	0.010336	0.000192	0.347871	0.003810	0.013573	0.000272	0.013573	0.000272	
287	0.4		0.002702	0.000061	0.022497	0.000303	0.003071	0.000054	0.022911	0.000423	0.005744	0.000095	0.084917	0.000966	0.010309	0.000189	0.351890	0.003866	0.013626	0.000275	0.013626	0.000275	
288	0.4		0.002714	0.000061	0.022823	0.000324	0.003068	0.000054	0.023094	0.000434	0.005755	0.000096	0.086051	0.001013	0.010283	0.000187	0.355921	0.003931	0.013679	0.000278	0.013679	0.000278	
289	0.4		0.002725	0.000062	0.023149	0.000347	0.003065	0.000054	0.023278	0.000445	0.005767	0.000098	0.087189	0.001064	0.010256	0.000186	0.359963	0.004003	0.013732	0.000281	0.013732	0.000281	
290	0.4		0.002736	0.000062	0.023476	0.000370	0.003062	0.000054	0.023462	0.000457	0.005778	0.000100	0.088330	0.001120	0.010230	0.000185	0.364015	0.004084	0.013785	0.000285	0.013785	0.000285	
291	0.4		0.002748	0.000063	0.023805	0.000395	0.003059	0.000055	0.023647	0.000470	0.005789	0.000102	0.089474	0.001179	0.010204	0.000185	0.368076	0.004172	0.013837	0.000288	0.013837	0.000288	
292	0.4		0.002759	0.000064	0.024134	0.000420	0.003055	0.000055	0.023831	0.000482	0.005800	0.000104	0.090621	0.001242	0.010179	0.000186	0.372145	0.004268	0.013890	0.000292	0.013890	0.000292	
293	0.4		0.002770	0.000064	0.024465	0.000446	0.003052	0.000056	0.024016	0.000495	0.005811	0.000106	0.091771	0.001307	0.010153	0.000188	0.376223	0.004372	0.013943	0.000296	0.013943	0.000296	
294	0.4		0.002782	0.000065	0.024796	0.000472	0.003049	0.000057	0.024201	0.000508	0.005823	0.000108	0.092924	0.001376	0.010128	0.000191	0.380309	0.004482	0.013995	0.000300	0.013995	0.000300	
295	0.4		0.002793	0.000066	0.025128	0.000499	0.003046	0.000058	0.024387	0.000522	0.005834	0.000111	0.094079	0.001446	0.010103	0.000195	0.384401	0.004599	0.014048	0.000304	0.014048	0.000304	
296	0.4		0.002804	0.000067	0.025460	0.000526	0.003042	0.000059	0.024572	0.000536	0.005845	0.000113	0.095236	0.001519	0.010078	0.000200	0.388500	0.004723	0.014100	0.000309	0.014100	0.000309	
297	0.4		0.002816	0.000068	0.025793	0.000553	0.003039	0.000060	0.024758	0.000550	0.005856	0.000116	0.096395	0.001593	0.010054	0.000205	0.392605	0.004852	0.014153	0.000313	0.014153	0.000313	
298	0.4		0.002827	0.000069	0.026127	0.000581	0.003036	0.000062	0.024943	0.000564	0.005868	0.000118	0.097556	0.001669	0.010029	0.000211	0.396714	0.004987	0.014205	0.000318	0.014205	0.000318	
299	0.4		0.002838	0.000069	0.026461	0.000610	0.003033	0.000064	0.025129	0.000578	0.005879	0.000121	0.098719	0.001747	0.010005	0.000218	0.400828	0.005127	0.014258	0.000323	0.014258	0.000323	
300	0.4		0.002850	0.000070	0.026795	0.000638	0.003030	0.000065	0.025315	0.000593	0.005890	0.000124	0.099883	0.001825	0.009981	0.000226	0.404946	0.005272	0.014310	0.000328	0.014310	0.000328	
301	0.4		0.002861	0.000071	0.027130	0.000667	0.003026	0.000067	0.025501	0.000607	0.005901	0.000127	0.101048	0.001905	0.009957	0.000234	0.409067	0.005421	0.014363	0.000333	0.014363	0.000333	
302	0.4		0.002872	0.000073	0.027466	0.000696	0.003023	0.000070	0.025687	0.000622	0.005912	0.000130	0.102213	0.001986	0.009933	0.000242	0.413190	0.005575	0.014415	0.000338	0.014415	0.000338	
303	0.4		0.002884	0.000074	0.027801	0.000725	0.003020	0.000072	0.025873	0.000637	0.005924	0.000133	0.103380	0.002068	0.009909	0.000251	0.417316	0.005732	0.014467	0.000343	0.014467	0.000343	
304	0.4		0.002895	0.000075	0.028136	0.000754	0.003017	0.000074	0.026059	0.000652	0.005935	0.000136	0.104547	0.002150	0.009885	0.000261	0.421443	0.005893	0.014519	0.000348	0.014519	0.000348	
305	0.4		0.002906	0.000076	0.028472	0.000783	0.003013	0.000076	0.026245	0.000668	0.005946	0.000139	0.105714	0.002233	0.009861	0.000271	0.425570	0.006056	0.014572	0.000354	0.014572	0.000354	


114	0.5		0.000916	0.000165	0.000946	0.000163	0.002534	0.000323	0.002637	0.000362	0.002266	0.000356	0.002414	0.001010	-0.000279	0.004520	0.002790	0.007117	0.006224	0.001175	0.006224	0.001175	
115	0.5		0.000916	0.000152	0.000952	0.000151	0.002539	0.000303	0.002650	0.000332	0.002283	0.000329	0.002484	0.000933	0.000258	0.004261	0.003515	0.006508	0.006174	0.001090	0.006174	0.001090	
116	0.5		0.000916	0.000139	0.000958	0.000139	0.002545	0.000287	0.002663	0.000306	0.002300	0.000308	0.002554	0.000858	0.000796	0.004015	0.004241	0.005911	0.006124	0.001005	0.006124	0.001005	
117	0.5		0.000916	0.000126	0.000964	0.000127	0.002552	0.000275	0.002678	0.000284	0.002319	0.000293	0.002626	0.000784	0.001337	0.003785	0.004972	0.005332	0.006074	0.000921	0.006074	0.000921	
118	0.5		0.000916	0.000114	0.000971	0.000115	0.002560	0.000268	0.002695	0.000269	0.002339	0.000284	0.002699	0.000713	0.001884	0.003575	0.005708	0.004776	0.006026	0.000839	0.006026	0.000839	
119	0.5		0.000917	0.000102	0.000977	0.000104	0.002571	0.000265	0.002715	0.000260	0.002362	0.000283	0.002774	0.000644	0.002437	0.003386	0.006453	0.004252	0.005980	0.000758	0.005980	0.000758	
120	0.5		0.000918	0.000090	0.000984	0.000093	0.002584	0.000266	0.002737	0.000257	0.002388	0.000287	0.002852	0.000579	0.002998	0.003219	0.007207	0.003766	0.005935	0.000679	0.005935	0.000679	
121	0.5		0.000919	0.000079	0.000992	0.000083	0.002600	0.000270	0.002763	0.000260	0.002417	0.000297	0.002932	0.000519	0.003569	0.003076	0.007974	0.003329	0.005893	0.000602	0.005893	0.000602	
122	0.5		0.000921	0.000069	0.001000	0.000073	0.002620	0.000277	0.002794	0.000267	0.002451	0.000310	0.003016	0.000463	0.004152	0.002957	0.008755	0.002951	0.005853	0.000529	0.005853	0.000529	
123	0.5		0.000924	0.000059	0.001008	0.000064	0.002645	0.000285	0.002830	0.000277	0.002489	0.000325	0.003103	0.000414	0.004748	0.002859	0.009552	0.002641	0.005817	0.000459	0.005817	0.000459	
124	0.5		0.000927	0.000051	0.001017	0.000056	0.002674	0.000293	0.002871	0.000289	0.002534	0.000341	0.003195	0.000372	0.005358	0.002781	0.010367	0.002408	0.005784	0.000393	0.005784	0.000393	
125	0.5		0.000931	0.000043	0.001026	0.000049	0.002708	0.000301	0.002918	0.000302	0.002584	0.000356	0.003292	0.000337	0.005986	0.002720	0.011202	0.002254	0.005756	0.000332	0.005756	0.000332	
126	0.5		0.000936	0.000038	0.001037	0.000044	0.002749	0.000308	0.002972	0.000314	0.002641	0.000370	0.003394	0.000311	0.006631	0.002670	0.012059	0.002174	0.005731	0.000275	0.005731	0.000275	
127	0.5		0.000941	0.000034	0.001048	0.000040	0.002795	0.000314	0.003034	0.000324	0.002706	0.000382	0.003502	0.000294	0.007296	0.002628	0.012940	0.002151	0.005712	0.000225	0.005712	0.000225	
128	0.5		0.000948	0.000033	0.001060	0.000037	0.002849	0.000316	0.003104	0.000332	0.002778	0.000391	0.003616	0.000284	0.007982	0.002588	0.013848	0.002164	0.005697	0.000183	0.005697	0.000183	
129	0.5		0.000956	0.000033	0.001072	0.000036	0.002910	0.000317	0.003183	0.000336	0.002859	0.000396	0.003737	0.000280	0.008691	0.002545	0.014784	0.002191	0.005688	0.000149	0.005688	0.000149	
130	0.5		0.000964	0.000034	0.001086	0.000037	0.002979	0.000313	0.003270	0.000337	0.002949	0.000398	0.003866	0.000280	0.009425	0.002495	0.015749	0.002213	0.005686	0.000126	0.005686	0.000126	
131	0.5		0.000974	0.000036	0.001101	0.000039	0.003056	0.000307	0.003368	0.000335	0.003049	0.000395	0.004002	0.000281	0.010186	0.002434	0.016747	0.002213	0.005689	0.000115	0.005689	0.000115	
132	0.5		0.000985	0.000038	0.001117	0.000041	0.003142	0.000296	0.003476	0.000328	0.003158	0.000387	0.004145	0.000282	0.010970	0.002360	0.017777	0.002183	0.005699	0.000114	0.005699	0.000114	
133	0.5		0.000997	0.000040	0.001134	0.000043	0.003234	0.000283	0.003592	0.000317	0.003276	0.000376	0.004296	0.000283	0.011773	0.002276	0.018834	0.002123	0.005714	0.000119	0.005714	0.000119	
134	0.5		0.001010	0.000042	0.001152	0.000046	0.003333	0.000267	0.003716	0.000303	0.003401	0.000362	0.004454	0.000282	0.012590	0.002184	0.019917	0.002035	0.005736	0.000128	0.005736	0.000128	
135	0.5		0.001025	0.000044	0.001172	0.000049	0.003436	0.000249	0.003847	0.000287	0.003532	0.000345	0.004617	0.000280	0.013416	0.002086	0.021022	0.001922	0.005763	0.000137	0.005763	0.000137	
136	0.5		0.001040	0.000046	0.001192	0.000052	0.003543	0.000230	0.003983	0.000269	0.003668	0.000327	0.004787	0.000276	0.014247	0.001987	0.022146	0.001790	0.005795	0.000146	0.005795	0.000146	
137	0.5		0.001056	0.000047	0.001214	0.000054	0.003654	0.000210	0.004124	0.000249	0.003807	0.000307	0.004961	0.000270	0.015075	0.001889	0.023287	0.001647	0.005831	0.000154	0.005831	0.000154	
138	0.5		0.001073	0.000048	0.001237	0.000057	0.003766	0.000190	0.004270	0.000229	0.003949	0.000286	0.005140	0.000264	0.015898	0.001798	0.024441	0.001502	0.005873	0.000162	0.005873	0.000162	
139	0.5		0.001091	0.000050	0.001262	0.000060	0.003878	0.000171	0.004418	0.000209	0.004093	0.000266	0.005324	0.000257	0.016709	0.001716	0.025605	0.001367	0.005918	0.000169	0.005918	0.000169	
140	0.5		0.001109	0.000051	0.001287	0.000062	0.003991	0.000154	0.004568	0.000190	0.004237	0.000248	0.005511	0.000249	0.017503	0.001648	0.026777	0.001255	0.005967	0.000176	0.005967	0.000176	
141	0.5		0.001129	0.000052	0.001314	0.000065	0.004101	0.000141	0.004718	0.000172	0.004381	0.000231	0.005701	0.000241	0.018276	0.001597	0.027952	0.001179	0.006019	0.000182	0.006019	0.000182	
142	0.5		0.001149	0.000053	0.001343	0.000067	0.004210	0.000132	0.004869	0.000158	0.004522	0.000217	0.005894	0.000234	0.019022	0.001562	0.029129	0.001150	0.006075	0.000189	0.006075	0.000189	
143	0.5		0.001169	0.000055	0.001373	0.000068	0.004315	0.000127	0.005019	0.000147	0.004661	0.000206	0.006089	0.000227	0.019736	0.001543	0.030303	0.001168	0.006133	0.000195	0.006133	0.000195	
144	0.5		0.001190	0.000056	0.001404	0.000070	0.004415	0.000126	0.005167	0.000141	0.004795	0.000199	0.006285	0.000221	0.020414	0.001538	0.031473	0.001226	0.006194	0.000201	0.006194	0.000201	
145	0.5		0.001212	0.000057	0.001437	0.000071	0.004510	0.000129	0.005312	0.000139	0.004924	0.000195	0.006483	0.000216	0.021049	0.001542	0.032635	0.001309	0.006258	0.000206	0.006258	0.000206	
146	0.5		0.001234	0.000058	0.001471	0.000071	0.004598	0.000134	0.005453	0.000140	0.005047	0.000194	0.006681	0.000212	0.021638	0.001551	0.033787	0.001402	0.006323	0.000211	0.006323	0.000211	
147	0.5		0.001257	0.000059	0.001507	0.000071	0.004678	0.000139	0.005590	0.000142	0.005163	0.000195	0.006880	0.000208	0.022179	0.001560	0.034926	0.001493	0.006389	0.000216	0.006389	0.000216	
148	0.5		0.001279	0.000060	0.001544	0.000071	0.004753	0.000144	0.005722	0.000147	0.005273	0.000196	0.007079	0.000205	0.022673	0.001566	0.036055	0.001576	0.006458	0.000220	0.006458	0.000220	
149	0.5		0.001303	0.000061	0.001583	0.000070	0.004820	0.000148	0.005851	0.000151	0.005376	0.000198	0.007279	0.000201	0.023123	0.001567	0.037175	0.001647	0.006528	0.000223	0.006528	0.000223	
150	0.5		0.001327	0.000061	0.001623	0.000069	0.004882	0.000150	0.005976	0.000155	0.005473	0.000200	0.007480	0.000198	0.023529	0.001562	0.038286	0.001704	0.006599	0.000226	0.006599	0.000226	
151	0.5		0.001351	0.000062	0.001665	0.000067	0.004938	0.000152	0.006098	0.000159	0.005565	0.000201	0.007682	0.000194	0.023895	0.001549	0.039389	0.001748	0.006672	0.000228	0.006672	0.000228	
152	0.5		0.001375	0.000062	0.001708	0.000065	0.004988	0.000152	0.006217	0.000162	0.005651	0.000202	0.007885	0.000191	0.024222	0.001529	0.040486	0.001778	0.006747	0.000230	0.006747	0.000230	
153	0.5		0.001400	0.000063	0.001752	0.000062	0.005032	0.000150	0.006332	0.000164	0.005732	0.000202	0.008089	0.000187	0.024511	0.001502	0.041577	0.001795	0.006822	0.000230	0.006822	0.000230	
154	0.5		0.001425	0.000063	0.001798	0.000059	0.005072	0.000147	0.006445	0.000165	0.005808	0.000201	0.008294	0.000182	0.024765	0.001467	0.042664	0.001798	0.006899	0.000231	0.006899	0.000231	
155	0.5		0.001450	0.000063	0.001844	0.000056	0.005107	0.000143	0.006555	0.000165	0.005879	0.000199	0.008500	0.000178	0.024985	0.001427	0.043748	0.001791	0.006977	0.000231	0.006977	0.000231	
156	0.5		0.001475	0.000063	0.001892	0.000053	0.005137	0.000138	0.006662	0.000164	0.005946	0.000197	0.008708	0.000173	0.025173	0.001381	0.044829	0.001772	0.007056	0.000230	0.007056	0.000230	
157	0.5		0.001501	0.000064	0.001942	0.000050	0.005163	0.000132	0.006768	0.000162	0.006008	0.000194	0.008917	0.000168	0.025330	0.001330	0.045908	0.001745	0.007136	0.000229	0.007136	0.000229	
158	0.5		0.001527	0.000064	0.001992	0.000047	0.005185	0.000125	0.006871	0.000159	0.006066	0.000190	0.009128	0.000162	0.025460	0.001276	0.046988	0.001709	0.007217	0.000228	0.007217	0.000228	
159	0.5		0.001553	0.000064	0.002044	0.000044	0.005203	0.000118	0.006972	0.000155	0.006121	0.000186	0.009341	0.000157	0.025563	0.001220	0.048067	0.001668	0.007299	0.000226	0.007299	0.000226	
160	0.5		0.001579	0.000064	0.002096	0.000042	0.005218	0.000110	0.007072	0.000150	0.006172	0.000182	0.009555	0.000152	0.025641	0.001163	0.049149	0.001622	0.007382	0.000225	0.007382	0.000225	
161	0.5		0.001605	0.000064	0.002150	0.000040	0.005229	0.000101	0.007170	0.000145	0.006220	0.000177	0.009772	0.000147	0.025696	0.001106	0.050233	0.001572	0.007466	0.000223	0.007466	0.000223	
162	0.5		0.001631	0.000064	0.002205	0.000038	0.005238	0.000093	0.007267	0.000139	0.006265	0.000172	0.009990	0.000142	0.025730	0.001050	0.051321	0.001522	0.007550	0.000221	0.007550	0.000221	
163	0.5		0.001658	0.000064	0.002261	0.000037	0.005245	0.000084	0.007363	0.000133	0.006307	0.000167	0.010211	0.000138	0.025745	0.000997	0.052414	0.001472	0.007635	0.000220	0.007635	0.000220	
164	0.5		0.001684	0.000064	0.002318	0.000037	0.005248	0.000076	0.007458	0.000126	0.006347	0.000163	0.010434	0.000134	0.025743	0.000949	0.053512	0.001424	0.007720	0.000218	0.007720	0.000218	
165	0.5		0.001711	0.000064	0.002375	0.000038	0.005250	0.000069	0.007553	0.000119	0.006385	0.000158	0.010659	0.000132	0.025724	0.000905	0.054618	0.001380	0.007806	0.000216	0.007806	0.000216	
166	0.5		0.001737	0.000064	0.002434	0.000040	0.005250	0.000062	0.007646	0.000113	0.006420	0.000154	0.010887	0.000130	0.025692	0.000868	0.055731	0.001341	0.007893	0.000214	0.007893	0.000214	
167	0.5		0.001764	0.000065	0.002494	0.000042	0.005249	0.000057	0.007740	0.000106	0.006454	0.000151	0.011117	0.000129	0.025648	0.000838	0.056853	0.001308	0.007979	0.000212	0.007979	0.000212	
168	0.5		0.001790	0.000065	0.002554	0.000045	0.005246	0.000053	0.007834	0.000099	0.006487	0.000147	0.011350	0.000129	0.025593	0.000815	0.057985	0.001283	0.008066	0.000211	0.008066	0.000211	
169	0.5		0.001817	0.000065	0.002616	0.000048	0.005242	0.000051	0.007927	0.000092	0.006518	0.000145	0.011585	0.000131	0.025530	0.000799	0.059128	0.001265	0.008153	0.000209	0.008153	0.000209	
170	0.5		0.001843	0.000065	0.002678	0.000051	0.005238	0.000050	0.008021	0.000086	0.006548	0.000143	0.011824	0.000133	0.025461	0.000790	0.060282	0.001256	0.008241	0.000208	0.008241	0.000208	
171	0.5		0.001869	0.000065	0.002741	0.000055	0.005234	0.000051	0.008116	0.000081	0.006577	0.000141	0.012065	0.000136	0.025386	0.000787	0.061450	0.001253	0.008328	0.000207	0.008328	0.000207	
172	0.5		0.001895	0.000065	0.002805	0.000058	0.005229	0.000053	0.008211	0.000076	0.006606	0.000140	0.012310	0.000140	0.025309	0.000788	0.062632	0.001256	0.008415	0.000206	0.008415	0.000206	
173	0.5		0.001921	0.000065	0.002869	0.000061	0.005224	0.000056	0.008308	0.000072	0.006635	0.000139	0.012558	0.000144	0.025229	0.000793	0.063828	0.001264	0.008503	0.000205	0.008503	0.000205	
174	0.5		0.001947	0.000065	0.002935	0.000064	0.005219	0.000059	0.008405	0.000069	0.006664	0.000139	0.012809	0.000148	0.025148	0.000800	0.065040	0.001275	0.008590	0.000204	0.008590	0.000204	
175	0.5		0.001973	0.000065	0.003001	0.000067	0.005215	0.000062	0.008502	0.000067	0.006692	0.000139	0.013063	0.000153	0.025066	0.000808	0.066266	0.001288	0.008677	0.000203	0.008677	0.000203	
176	0.5		0.001998	0.000065	0.003068	0.000069	0.005210	0.000064	0.008601	0.000065	0.006720	0.000139	0.013321	0.000158	0.024981	0.000816	0.067509	0.001303	0.008765	0.000203	0.008765	0.000203	
177	0.5		0.002024	0.000065	0.003136	0.000072	0.005206	0.000067	0.008701	0.000064	0.006747	0.000139	0.013583	0.000162	0.024896	0.000824	0.068767	0.001317	0.008852	0.000202	0.008852	0.000202	
178	0.5		0.002049	0.000065	0.003205	0.000074	0.005201	0.000069	0.008801	0.000064	0.006774	0.000139	0.013849	0.000167	0.024808	0.000831	0.070041	0.001331	0.008939	0.000201	0.008939	0.000201	
179	0.5		0.002074	0.000065	0.003274	0.000075	0.005197	0.000070	0.008903	0.000064	0.006801	0.000139	0.014118	0.000172	0.024720	0.000836	0.071332	0.001345	0.009026	0.000201	0.009026	0.000201	
180	0.5		0.002099	0.000065	0.003345	0.000077	0.005193	0.000071	0.009005	0.000065	0.006828	0.000139	0.014391	0.000176	0.024630	0.000841	0.072639	0.001356	0.009113	0.000200	0.009113	0.000200	
181	0.5		0.002124	0.000064	0.003417	0.000078	0.005189	0.000072	0.009108	0.000066	0.006855	0.000139	0.014669	0.000180	0.024538	0.000843	0.073964	0.001367	0.009200	0.000199	0.009200	0.000199	
182	0.5		0.002149	0.000064	0.003490	0.000078	0.005185	0.000072	0.009212	0.000068	0.006881	0.000139	0.014950	0.000184	0.024445	0.000843	0.075305	0.001375	0.009286	0.000199	0.009286	0.000199	
183	0.5		0.002174	0.000064	0.003564	0.000079	0.005180	0.000072	0.009317	0.000071	0.006907	0.000139	0.015236	0.000187	0.024352	0.000842	0.076665	0.001381	0.009373	0.000198	0.009373	0.000198	
184	0.5		0.002198	0.000064	0.003640	0.000079	0.005177	0.000072	0.009423	0.000073	0.006933	0.000138	0.015527	0.000190	0.024256	0.000839	0.078041	0.001384	0.009460	0.000197	0.009460	0.000197	
185	0.5		0.002223	0.000063	0.003716	0.000078	0.005173	0.000071	0.009529	0.000076	0.006958	0.000138	0.015822	0.000193	0.024160	0.000834	0.079436	0.001385	0.009546	0.000197	0.009546	0.000197	
186	0.5		0.002247	0.000063	0.003794	0.000078	0.005169	0.000069	0.009637	0.000079	0.006984	0.000138	0.016122	0.000195	0.024063	0.000827	0.080850	0.001384	0.009633	0.000196	0.009633	0.000196	
187	0.5		0.002271	0.000063	0.003873	0.000077	0.005165	0.000068	0.009745	0.000083	0.007009	0.000137	0.016426	0.000196	0.023964	0.000818	0.082281	0.001380	0.009719	0.000196	0.009719	0.000196	
188	0.5		0.002295	0.000062	0.003954	0.000076	0.005161	0.000066	0.009854	0.000086	0.007034	0.000136	0.016736	0.000198	0.023864	0.000808	0.083732	0.001374	0.009805	0.000195	0.009805	0.000195	
189	0.5		0.002319	0.000062	0.004035	0.000074	0.005157	0.000063	0.009964	0.000090	0.007058	0.000136	0.017050	0.000198	0.023764	0.000796	0.085201	0.001365	0.009891	0.000195	0.009891	0.000195	
190	0.5		0.002343	0.000062	0.004119	0.000073	0.005154	0.000061	0.010075	0.000094	0.007083	0.000135	0.017370	0.000199	0.023662	0.000784	0.086690	0.001354	0.009977	0.000194	0.009977	0.000194	
191	0.5		0.002366	0.000061	0.004203	0.000071	0.005150	0.000058	0.010187	0.000098	0.007107	0.000134	0.017695	0.000199	0.023560	0.000770	0.088199	0.001341	0.010063	0.000194	0.010063	0.000194	
192	0.5		0.002390	0.000061	0.004289	0.000068	0.005147	0.000055	0.010299	0.000102	0.007131	0.000133	0.018025	0.000198	0.023457	0.000755	0.089728	0.001325	0.010149	0.000194	0.010149	0.000194	
193	0.5		0.002413	0.000061	0.004377	0.000066	0.005143	0.000052	0.010413	0.000106	0.007154	0.000132	0.018361	0.000197	0.023353	0.000739	0.091276	0.001307	0.010235	0.000194	0.010235	0.000194	
194	0.5		0.002437	0.000061	0.004466	0.000063	0.005140	0.000049	0.010527	0.000110	0.007178	0.000131	0.018703	0.000196	0.023248	0.000723	0.092845	0.001287	0.010320	0.000194	0.010320	0.000194	
195	0.5		0.002460	0.000060	0.004557	0.000060	0.005136	0.000046	0.010642	0.000115	0.007201	0.000130	0.019050	0.000195	0.023142	0.000706	0.094435	0.001266	0.010405	0.000194	0.010405	0.000194	
196	0.5		0.002483	0.000060	0.004650	0.000057	0.005133	0.000043	0.010758	0.000119	0.007224	0.000129	0.019403	0.000193	0.023036	0.000689	0.096046	0.001242	0.010491	0.000194	0.010491	0.000194	
197	0.5		0.002506	0.000060	0.004744	0.000054	0.005130	0.000041	0.010875	0.000124	0.007247	0.000128	0.019762	0.000192	0.022929	0.000673	0.097678	0.001217	0.010576	0.000194	0.010576	0.000194	
198	0.5		0.002529	0.000060	0.004840	0.000052	0.005126	0.000039	0.010993	0.000129	0.007270	0.000127	0.020127	0.000191	0.022822	0.000656	0.099332	0.001190	0.010661	0.000194	0.010661	0.000194	
199	0.5		0.002552	0.000060	0.004937	0.000049	0.005123	0.000037	0.011111	0.000134	0.007293	0.000126	0.020499	0.000190	0.022714	0.000641	0.101007	0.001162	0.010745	0.000195	0.010745	0.000195	
200	0.5		0.002574	0.000060	0.005037	0.000047	0.005120	0.000036	0.011230	0.000139	0.007315	0.000125	0.020876	0.000190	0.022606	0.000626	0.102705	0.001134	0.010830	0.000196	0.010830	0.000196	
201	0.5		0.002597	0.000060	0.005138	0.000046	0.005117	0.000036	0.011351	0.000144	0.007337	0.000124	0.021261	0.000190	0.022497	0.000612	0.104425	0.001105	0.010914	0.000196	0.010914	0.000196	
202	0.5		0.002619	0.000060	0.005241	0.000046	0.005113	0.000036	0.011472	0.000149	0.007359	0.000124	0.021651	0.000192	0.022388	0.000599	0.106167	0.001076	0.010999	0.000197	0.010999	0.000197	
203	0.5		0.002641	0.000060	0.005346	0.000047	0.005110	0.000038	0.011594	0.000155	0.007381	0.000123	0.022048	0.000195	0.022278	0.000587	0.107932	0.001047	0.011083	0.000198	0.011083	0.000198	
204	0.5		0.002664	0.000060	0.005453	0.000049	0.005107	0.000040	0.011716	0.000160	0.007403	0.000122	0.022453	0.000200	0.022168	0.000577	0.109721	0.001020	0.011167	0.000199	0.011167	0.000199	
205	0.5		0.002686	0.000061	0.005562	0.000052	0.005104	0.000043	0.011840	0.000165	0.007424	0.000122	0.022863	0.000207	0.022058	0.000568	0.111533	0.000994	0.011250	0.000200	0.011250	0.000200	
206	0.5		0.002708	0.000061	0.005673	0.000057	0.005101	0.000046	0.011964	0.000171	0.007446	0.000122	0.023282	0.000216	0.021948	0.000560	0.113368	0.000971	0.011334	0.000201	0.011334	0.000201	
207	0.5		0.002730	0.000061	0.005786	0.000063	0.005098	0.000050	0.012090	0.000177	0.007467	0.000121	0.023707	0.000228	0.021837	0.000554	0.115227	0.000952	0.011417	0.000203	0.011417	0.000203	
208	0.5		0.002751	0.000062	0.005902	0.000070	0.005095	0.000053	0.012216	0.000182	0.007488	0.000121	0.024139	0.000242	0.021727	0.000549	0.117111	0.000939	0.011501	0.000204	0.011501	0.000204	
209	0.5		0.002773	0.000062	0.006019	0.000078	0.005092	0.000057	0.012343	0.000188	0.007509	0.000121	0.024579	0.000258	0.021616	0.000546	0.119019	0.000931	0.011584	0.000205	0.011584	0.000205	
210	0.5		0.002795	0.000062	0.006138	0.000086	0.005089	0.000062	0.012471	0.000194	0.007530	0.000121	0.025026	0.000277	0.021505	0.000543	0.120952	0.000931	0.011666	0.000207	0.011666	0.000207	
211	0.5		0.002816	0.000063	0.006260	0.000096	0.005086	0.000066	0.012599	0.000200	0.007550	0.000122	0.025481	0.000299	0.021395	0.000542	0.122910	0.000940	0.011749	0.000208	0.011749	0.000208	
212	0.5		0.002838	0.000063	0.006384	0.000106	0.005083	0.000070	0.012729	0.000205	0.007571	0.000122	0.025943	0.000323	0.021284	0.000541	0.124893	0.000960	0.011831	0.000210	0.011831	0.000210	
213	0.5		0.002859	0.000064	0.006511	0.000116	0.005080	0.000074	0.012859	0.000211	0.007591	0.000122	0.026413	0.000349	0.021173	0.000541	0.126902	0.000989	0.011914	0.000211	0.011914	0.000211	
214	0.5		0.002880	0.000064	0.006639	0.000127	0.005077	0.000078	0.012990	0.000217	0.007611	0.000123	0.026892	0.000377	0.021063	0.000541	0.128936	0.001030	0.011995	0.000213	0.011995	0.000213	
215	0.5		0.002901	0.000065	0.006770	0.000139	0.005074	0.000082	0.013122	0.000223	0.007631	0.000124	0.027378	0.000407	0.020953	0.000542	0.130997	0.001082	0.012077	0.000214	0.012077	0.000214	
216	0.5		0.002922	0.000066	0.006904	0.000151	0.005072	0.000086	0.013255	0.000229	0.007651	0.000125	0.027872	0.000438	0.020843	0.000543	0.133084	0.001143	0.012159	0.000216	0.012159	0.000216	
217	0.5		0.002943	0.000066	0.007040	0.000163	0.005069	0.000090	0.013389	0.000235	0.007671	0.000125	0.028375	0.000471	0.020733	0.000544	0.135197	0.001215	0.012240	0.000217	0.012240	0.000217	
218	0.5		0.002964	0.000067	0.007178	0.000175	0.005066	0.000093	0.013523	0.000241	0.007691	0.000126	0.028886	0.000505	0.020624	0.000546	0.137338	0.001294	0.012321	0.000219	0.012321	0.000219	
219	0.5		0.002985	0.000067	0.007319	0.000188	0.005063	0.000097	0.013659	0.000246	0.007710	0.000127	0.029406	0.000540	0.020515	0.000548	0.139505	0.001382	0.012402	0.000220	0.012402	0.000220	
220	0.5		0.003005	0.000068	0.007462	0.000201	0.005060	0.000101	0.013795	0.000252	0.007730	0.000128	0.029934	0.000576	0.020407	0.000550	0.141701	0.001476	0.012482	0.000222	0.012482	0.000222	
221	0.5		0.003026	0.000069	0.007609	0.000213	0.005057	0.000104	0.013932	0.000258	0.007749	0.000130	0.030471	0.000613	0.020298	0.000552	0.143923	0.001576	0.012563	0.000223	0.012563	0.000223	
222	0.5		0.003047	0.000069	0.007757	0.000226	0.005054	0.000107	0.014070	0.000263	0.007768	0.000131	0.031017	0.000651	0.020191	0.000554	0.146174	0.001680	0.012643	0.000225	0.012643	0.000225	
223	0.5		0.003067	0.000070	0.007909	0.000239	0.005051	0.000111	0.014208	0.000269	0.007788	0.000132	0.031572	0.000689	0.020084	0.000556	0.148453	0.001789	0.012722	0.000226	0.012722	0.000226	
224	0.5		0.003087	0.000070	0.008063	0.000252	0.005048	0.000114	0.014348	0.000274	0.007807	0.000133	0.032136	0.000727	0.019978	0.000558	0.150761	0.001901	0.012802	0.000228	0.012802	0.000228	
225	0.5		0.003107	0.000071	0.008220	0.000265	0.005045	0.000117	0.014488	0.000279	0.007826	0.000134	0.032709	0.000766	0.019872	0.000560	0.153097	0.002016	0.012881	0.000229	0.012881	0.000229	
226	0.5		0.003128	0.000072	0.008380	0.000278	0.005042	0.000120	0.014629	0.000284	0.007845	0.000136	0.033292	0.000804	0.019767	0.000562	0.155462	0.002134	0.012960	0.000231	0.012960	0.000231	
227	0.5		0.003148	0.000072	0.008542	0.000290	0.005039	0.000122	0.014771	0.000289	0.007864	0.000137	0.033883	0.000843	0.019663	0.000564	0.157857	0.002252	0.013039	0.000232	0.013039	0.000232	
228	0.5		0.003168	0.000073	0.008708	0.000303	0.005036	0.000125	0.014914	0.000294	0.007882	0.000139	0.034485	0.000881	0.019559	0.000566	0.160281	0.002372	0.013117	0.000233	0.013117	0.000233	
229	0.5		0.003188	0.000073	0.008876	0.000315	0.005033	0.000127	0.015057	0.000299	0.007901	0.000140	0.035096	0.000919	0.019457	0.000568	0.162735	0.002492	0.013196	0.000234	0.013196	0.000234	
230	0.5		0.003207	0.000074	0.009047	0.000327	0.005030	0.000130	0.015202	0.000304	0.007920	0.000141	0.035717	0.000956	0.019355	0.000569	0.165220	0.002612	0.013274	0.000236	0.013274	0.000236	
231	0.5		0.003227	0.000075	0.009222	0.000339	0.005027	0.000132	0.015347	0.000308	0.007938	0.000143	0.036348	0.000993	0.019254	0.000571	0.167734	0.002732	0.013351	0.000237	0.013351	0.000237	
232	0.5		0.003247	0.000075	0.009399	0.000350	0.005024	0.000134	0.015493	0.000312	0.007957	0.000144	0.036989	0.001029	0.019154	0.000572	0.170280	0.002850	0.013428	0.000238	0.013428	0.000238	
233	0.5		0.003266	0.000076	0.009580	0.000361	0.005021	0.000136	0.015640	0.000316	0.007975	0.000145	0.037640	0.001065	0.019055	0.000574	0.172856	0.002968	0.013505	0.000239	0.013505	0.000239	
234	0.5		0.003286	0.000076	0.009763	0.000372	0.005018	0.000138	0.015788	0.000320	0.007993	0.000146	0.038301	0.001099	0.018958	0.000575	0.175463	0.003084	0.013582	0.000240	0.013582	0.000240	
235	0.5		0.003305	0.000077	0.009950	0.000382	0.005015	0.000140	0.015936	0.000324	0.008012	0.000148	0.038973	0.001132	0.018861	0.000576	0.178102	0.003197	0.013658	0.000241	0.013658	0.000241	
236	0.5		0.003325	0.000077	0.010140	0.000392	0.005012	0.000141	0.016086	0.000327	0.008030	0.000149	0.039655	0.001165	0.018766	0.000577	0.180773	0.003308	0.013735	0.000242	0.013735	0.000242	
237	0.5		0.003344	0.000078	0.010333	0.000401	0.005009	0.000143	0.016236	0.000330	0.008048	0.000150	0.040348	0.001195	0.018671	0.000578	0.183476	0.003416	0.013810	0.000243	0.013810	0.000243	
238	0.5		0.003363	0.000078	0.010530	0.000410	0.005006	0.000144	0.016387	0.000333	0.008067	0.000151	0.041051	0.001225	0.018578	0.000579	0.186211	0.003521	0.013886	0.000243	0.013886	0.000243	
239	0.5		0.003382	0.000079	0.010729	0.000418	0.005002	0.000145	0.016539	0.000336	0.008085	0.000152	0.041765	0.001253	0.018486	0.000579	0.188978	0.003622	0.013961	0.000244	0.013961	0.000244	
240	0.5		0.003402	0.000079	0.010932	0.000426	0.004999	0.000146	0.016691	0.000339	0.008103	0.000153	0.042491	0.001279	0.018396	0.000580	0.191779	0.003719	0.014036	0.000245	0.014036	0.000245	
241	0.5		0.003421	0.000080	0.011139	0.000433	0.004996	0.000147	0.016844	0.000341	0.008121	0.000154	0.043227	0.001303	0.018307	0.000580	0.194612	0.003811	0.014110	0.000245	0.014110	0.000245	
242	0.5		0.003440	0.000080	0.011349	0.000439	0.004993	0.000148	0.016999	0.000343	0.008139	0.000154	0.043974	0.001326	0.018219	0.000580	0.197479	0.003899	0.014184	0.000246	0.014184	0.000246	
243	0.5		0.003458	0.000080	0.011562	0.000445	0.004989	0.000149	0.017154	0.000345	0.008157	0.000155	0.044733	0.001346	0.018133	0.000580	0.200379	0.003982	0.014258	0.000246	0.014258	0.000246	
244	0.5		0.003477	0.000081	0.011779	0.000450	0.004986	0.000149	0.017310	0.000346	0.008175	0.000155	0.045503	0.001365	0.018048	0.000579	0.203314	0.004059	0.014331	0.000247	0.014331	0.000247	
245	0.5		0.003496	0.000081	0.011999	0.000454	0.004982	0.000149	0.017466	0.000347	0.008193	0.000156	0.046285	0.001381	0.017965	0.000579	0.206282	0.004130	0.014404	0.000247	0.014404	0.000247	
246	0.5		0.003515	0.000081	0.012223	0.000457	0.004979	0.000150	0.017624	0.000348	0.008211	0.000156	0.047078	0.001395	0.017884	0.000578	0.209285	0.004196	0.014477	0.000247	0.014477	0.000247	
247	0.5		0.003533	0.000081	0.012451	0.000460	0.004975	0.000150	0.017782	0.000349	0.008229	0.000157	0.047883	0.001406	0.017804	0.000576	0.212322	0.004255	0.014549	0.000247	0.014549	0.000247	
248	0.5		0.003552	0.000082	0.012682	0.000461	0.004972	0.000150	0.017941	0.000349	0.008247	0.000157	0.048700	0.001415	0.017726	0.000575	0.215395	0.004306	0.014621	0.000248	0.014621	0.000248	
249	0.5		0.003571	0.000082	0.012917	0.000462	0.004968	0.000149	0.018101	0.000349	0.008265	0.000157	0.049529	0.001421	0.017650	0.000573	0.218503	0.004351	0.014693	0.000248	0.014693	0.000248	
250	0.5		0.003589	0.000082	0.013156	0.000462	0.004964	0.000149	0.018262	0.000349	0.008283	0.000157	0.050370	0.001425	0.017575	0.000570	0.221646	0.004389	0.014764	0.000248	0.014764	0.000248	
251	0.5		0.003608	0.000082	0.013398	0.000461	0.004960	0.000148	0.018423	0.000349	0.008301	0.000156	0.051223	0.001426	0.017502	0.000568	0.224825	0.004419	0.014835	0.000248	0.014835	0.000248	
252	0.5		0.003626	0.000082	0.013644	0.000459	0.004957	0.000148	0.018586	0.000348	0.008319	0.000156	0.052088	0.001424	0.017431	0.000564	0.228038	0.004442	0.014906	0.000248	0.014906	0.000248	
253	0.5		0.003644	0.000082	0.013894	0.000456	0.004953	0.000147	0.018749	0.000347	0.008337	0.000156	0.052965	0.001419	0.017362	0.000561	0.231285	0.004458	0.014976	0.000248	0.014976	0.000248	
254	0.5		0.003662	0.000082	0.014147	0.000452	0.004949	0.000146	0.018912	0.000346	0.008356	0.000155	0.053853	0.001412	0.017295	0.000557	0.234566	0.004467	0.015046	0.000248	0.015046	0.000248	
255	0.5		0.003681	0.000082	0.014404	0.000447	0.004945	0.000145	0.019077	0.000345	0.008374	0.000155	0.054752	0.001402	0.017229	0.000552	0.237879	0.004469	0.015115	0.000248	0.015115	0.000248	
256	0.5		0.003699	0.000082	0.014664	0.000442	0.004941	0.000144	0.019242	0.000343	0.008392	0.000154	0.055662	0.001390	0.017164	0.000548	0.241224	0.004465	0.015184	0.000248	0.015184	0.000248	
257	0.5		0.003717	0.000082	0.014927	0.000436	0.004937	0.000142	0.019408	0.000342	0.008410	0.000153	0.056583	0.001376	0.017102	0.000542	0.244601	0.004455	0.015253	0.000247	0.015253	0.000247	
258	0.5		0.003735	0.000082	0.015193	0.000429	0.004933	0.000141	0.019575	0.000340	0.008428	0.000152	0.057514	0.001359	0.017041	0.000537	0.248009	0.004438	0.015322	0.000247	0.015322	0.000247	
259	0.5		0.003753	0.000082	0.015463	0.000421	0.004929	0.000139	0.019742	0.000338	0.008446	0.000151	0.058455	0.001340	0.016981	0.000531	0.251446	0.004417	0.015390	0.000247	0.015390	0.000247	
260	0.5		0.003771	0.000082	0.015736	0.000412	0.004924	0.000138	0.019910	0.000336	0.008464	0.000151	0.059407	0.001319	0.016923	0.000524	0.254914	0.004389	0.015458	0.000247	0.015458	0.000247	
261	0.5		0.003789	0.000082	0.016012	0.000403	0.004920	0.000136	0.020079	0.000334	0.008482	0.000150	0.060368	0.001296	0.016866	0.000517	0.258410	0.004357	0.015525	0.000248	0.015525	0.000248	
262	0.5		0.003807	0.000082	0.016291	0.000393	0.004916	0.000134	0.020248	0.000333	0.008500	0.000149	0.061339	0.001271	0.016811	0.000510	0.261934	0.004319	0.015592	0.000248	0.015592	0.000248	
263	0.5		0.003825	0.000082	0.016572	0.000383	0.004912	0.000132	0.020418	0.000331	0.008518	0.000148	0.062320	0.001244	0.016757	0.000503	0.265486	0.004277	0.015659	0.000248	0.015659	0.000248	
264	0.5		0.003842	0.000082	0.016857	0.000372	0.004907	0.000130	0.020589	0.000329	0.008537	0.000147	0.063310	0.001215	0.016705	0.000495	0.269065	0.004230	0.015726	0.000248	0.015726	0.000248	
265	0.5		0.003860	0.000082	0.017144	0.000361	0.004903	0.000128	0.020760	0.000327	0.008555	0.000146	0.064308	0.001185	0.016654	0.000487	0.272671	0.004180	0.015792	0.000249	0.015792	0.000249	
266	0.5		0.003878	0.000082	0.017434	0.000349	0.004898	0.000126	0.020931	0.000325	0.008573	0.000145	0.065316	0.001153	0.016604	0.000478	0.276301	0.004126	0.015859	0.000250	0.015859	0.000250	
267	0.5		0.003896	0.000082	0.017727	0.000337	0.004894	0.000124	0.021104	0.000324	0.008591	0.000144	0.066332	0.001120	0.016555	0.000469	0.279957	0.004069	0.015924	0.000250	0.015924	0.000250	
268	0.5		0.003913	0.000083	0.018022	0.000324	0.004889	0.000121	0.021277	0.000322	0.008609	0.000143	0.067356	0.001086	0.016508	0.000460	0.283638	0.004009	0.015990	0.000251	0.015990	0.000251	
269	0.5		0.003931	0.000083	0.018320	0.000311	0.004885	0.000119	0.021450	0.000321	0.008627	0.000142	0.068389	0.001051	0.016462	0.000451	0.287342	0.003947	0.016055	0.000252	0.016055	0.000252	
270	0.5		0.003948	0.000083	0.018620	0.000299	0.004880	0.000117	0.021624	0.000320	0.008646	0.000141	0.069429	0.001015	0.016417	0.000442	0.291069	0.003883	0.016120	0.000254	0.016120	0.000254	
271	0.5		0.003966	0.000083	0.018923	0.000286	0.004876	0.000114	0.021798	0.000319	0.008664	0.000140	0.070477	0.000979	0.016373	0.000432	0.294819	0.003817	0.016185	0.000255	0.016185	0.000255	
272	0.5		0.003983	0.000083	0.019228	0.000273	0.004871	0.000112	0.021973	0.000319	0.008682	0.000140	0.071532	0.000942	0.016331	0.000422	0.298591	0.003751	0.016250	0.000257	0.016250	0.000257	
273	0.5		0.004001	0.000083	0.019535	0.000260	0.004866	0.000109	0.022148	0.000319	0.008700	0.000139	0.072595	0.000905	0.016289	0.000412	0.302383	0.003684	0.016314	0.000259	0.016314	0.000259	
274	0.5		0.004018	0.000083	0.019844	0.000248	0.004862	0.000107	0.022324	0.000319	0.008718	0.000139	0.073665	0.000869	0.016249	0.000402	0.306197	0.003618	0.016379	0.000261	0.016379	0.000261	
275	0.5		0.004036	0.000084	0.020155	0.000236	0.004857	0.000105	0.022501	0.000320	0.008736	0.000138	0.074741	0.000833	0.016209	0.000393	0.310030	0.003553	0.016443	0.000263	0.016443	0.000263	
276	0.5		0.004053	0.000084	0.020469	0.000226	0.004852	0.000102	0.022677	0.000321	0.008755	0.000138	0.075824	0.000799	0.016171	0.000383	0.313883	0.003489	0.016507	0.000266	0.016507	0.000266	
277	0.5		0.004070	0.000084	0.020784	0.000216	0.004848	0.000100	0.022854	0.000323	0.008773	0.000138	0.076913	0.000767	0.016133	0.000373	0.317754	0.003428	0.016570	0.000268	0.016570	0.000268	
278	0.5		0.004088	0.000084	0.021101	0.000208	0.004843	0.000098	0.023032	0.000325	0.008791	0.000138	0.078009	0.000737	0.016097	0.000364	0.321643	0.003370	0.016633	0.000271	0.016633	0.000271	
279	0.5		0.004105	0.000085	0.021420	0.000202	0.004838	0.000096	0.023210	0.000327	0.008809	0.000139	0.079111	0.000710	0.016061	0.000355	0.325549	0.003317	0.016697	0.000275	0.016697	0.000275	
280	0.5		0.004122	0.000085	0.021741	0.000199	0.004833	0.000094	0.023388	0.000330	0.008828	0.000140	0.080218	0.000688	0.016026	0.000346	0.329473	0.003268	0.016760	0.000278	0.016760	0.000278	
281	0.5		0.004139	0.000086	0.022064	0.000197	0.004828	0.000092	0.023567	0.000334	0.008846	0.000140	0.081330	0.000670	0.015992	0.000337	0.333412	0.003226	0.016823	0.000282	0.016823	0.000282	
282	0.5		0.004157	0.000086	0.022388	0.000199	0.004823	0.000090	0.023746	0.000338	0.008864	0.000141	0.082448	0.000658	0.015959	0.000329	0.337367	0.003190	0.016885	0.000286	0.016885	0.000286	
283	0.5		0.004174	0.000087	0.022714	0.000203	0.004818	0.000089	0.023925	0.000343	0.008882	0.000143	0.083571	0.000652	0.015926	0.000322	0.341336	0.003162	0.016948	0.000290	0.016948	0.000290	
284	0.5		0.004191	0.000088	0.023041	0.000210	0.004813	0.000087	0.024105	0.000348	0.008900	0.000144	0.084699	0.000653	0.015894	0.000316	0.345320	0.003143	0.017010	0.000294	0.017010	0.000294	
285	0.5		0.004208	0.000088	0.023369	0.000220	0.004808	0.000086	0.024285	0.000353	0.008919	0.000146	0.085832	0.000662	0.015863	0.000310	0.349317	0.003132	0.017073	0.000299	0.017073	0.000299	
286	0.5		0.004225	0.000089	0.023699	0.000232	0.004803	0.000085	0.024465	0.000359	0.008937	0.000148	0.086968	0.000678	0.015833	0.000305	0.353327	0.003132	0.017135	0.000304	0.017135	0.000304	
287	0.5		0.004242	0.000090	0.024031	0.000246	0.004798	0.000084	0.024646	0.000366	0.008955	0.000150	0.088109	0.000701	0.015803	0.000301	0.357350	0.003142	0.017197	0.000309	0.017197	0.000309	
288	0.5		0.004259	0.000091	0.024363	0.000263	0.004793	0.000084	0.024827	0.000373	0.008973	0.000152	0.089254	0.000730	0.015773	0.000299	0.361384	0.003163	0.017259	0.000314	0.017259	0.000314	
289	0.5		0.004276	0.000092	0.024697	0.000280	0.004788	0.000084	0.025008	0.000381	0.008992	0.000155	0.090403	0.000766	0.015745	0.000297	0.365429	0.003195	0.017320	0.000320	0.017320	0.000320	
290	0.5		0.004293	0.000093	0.025032	0.000300	0.004783	0.000084	0.025189	0.000389	0.009010	0.000157	0.091555	0.000808	0.015717	0.000297	0.369484	0.003238	0.017382	0.000325	0.017382	0.000325	
291	0.5		0.004310	0.000094	0.025367	0.000320	0.004778	0.000085	0.025371	0.000397	0.009028	0.000160	0.092711	0.000854	0.015689	0.000298	0.373549	0.003293	0.017444	0.000331	0.017444	0.000331	
292	0.5		0.004327	0.000095	0.025704	0.000342	0.004773	0.000086	0.025552	0.000406	0.009046	0.000163	0.093869	0.000905	0.015661	0.000300	0.377623	0.003359	0.017505	0.000337	0.017505	0.000337	
293	0.5		0.004344	0.000096	0.026041	0.000364	0.004768	0.000087	0.025734	0.000415	0.009065	0.000167	0.095031	0.000960	0.015635	0.000304	0.381705	0.003435	0.017567	0.000344	0.017567	0.000344	
294	0.5		0.004361	0.000097	0.026380	0.000387	0.004763	0.000088	0.025916	0.000425	0.009083	0.000170	0.096195	0.001018	0.015608	0.000309	0.385795	0.003522	0.017628	0.000350	0.017628	0.000350	
295	0.5		0.004378	0.000098	0.026719	0.000411	0.004758	0.000090	0.026099	0.000435	0.009101	0.000174	0.097361	0.001078	0.015582	0.000315	0.389892	0.003618	0.017689	0.000357	0.017689	0.000357	
296	0.5		0.004395	0.000099	0.027059	0.000436	0.004753	0.000092	0.026281	0.000446	0.009119	0.000178	0.098530	0.001142	0.015556	0.000322	0.393996	0.003724	0.017750	0.000363	0.017750	0.000363	
297	0.5		0.004412	0.000101	0.027399	0.000461	0.004748	0.000094	0.026463	0.000456	0.009138	0.000182	0.099701	0.001207	0.015531	0.000331	0.398105	0.003839	0.017812	0.000370	0.017812	0.000370	
298	0.5		0.004429	0.000102	0.027740	0.000486	0.004742	0.000097	0.026646	0.000467	0.009156	0.000186	0.100873	0.001275	0.015506	0.000340	0.402220	0.003962	0.017872	0.000378	0.017872	0.000378	
299	0.5		0.004446	0.000104	0.028082	0.000512	0.004737	0.000099	0.026829	0.000479	0.009174	0.000190	0.102047	0.001344	0.015481	0.000351	0.406339	0.004092	0.017934	0.000385	0.017934	0.000385	
300	0.5		0.004463	0.000105	0.028424	0.000538	0.004732	0.000102	0.027012	0.000490	0.009192	0.000195	0.103223	0.001414	0.015456	0.000362	0.410462	0.004229	0.017995	0.000392	0.017995	0.000392	
301	0.5		0.004480	0.000107	0.028766	0.000564	0.004727	0.000105	0.027194	0.000502	0.009211	0.000199	0.104399	0.001486	0.015432	0.000375	0.414589	0.004373	0.018055	0.000400	0.018055	0.000400	
302	0.5		0.004497	0.000108	0.029108	0.000591	0.004722	0.000109	0.027377	0.000514	0.009229	0.000204	0.105577	0.001559	0.015407	0.000388	0.418718	0.004522	0.018116	0.000407	0.018116	0.000407	
303	0.5		0.004514	0.000110	0.029451	0.000618	0.004717	0.000112	0.027561	0.000527	0.009247	0.000209	0.106755	0.001633	0.015383	0.000402	0.422849	0.004676	0.018177	0.000415	0.018177	0.000415	
304	0.5		0.004531	0.000111	0.029794	0.000645	0.004712	0.000116	0.027744	0.000539	0.009266	0.000214	0.107933	0.001707	0.015359	0.000416	0.426981	0.004835	0.018238	0.000423	0.018238	0.000423	
305	0.5		0.004548	0.000113	0.030137	0.000672	0.004706	0.000120	0.027927	0.000552	0.009284	0.000219	0.109112	0.001782	0.015334	0.000431	0.431114	0.004998	0.018299	0.000430	0.018299	0.000430	


114	0.6		0.001656	0.000302	0.001677	0.000286	0.003626	0.000459	0.003747	0.000504	0.003826	0.000694	0.004049	0.001253	0.005304	0.008546	0.007898	0.008132	0.008075	0.001519	0.008075	0.001519	
115	0.6		0.001651	0.000279	0.001680	0.000266	0.003641	0.000433	0.003768	0.000468	0.003814	0.000625	0.004098	0.001154	0.005337	0.007852	0.008280	0.007381	0.008076	0.001415	0.008076	0.001415	
116	0.6		0.001646	0.000257	0.001683	0.000245	0.003656	0.000411	0.003790	0.000436	0.003804	0.000560	0.004149	0.001057	0.005375	0.007181	0.008667	0.006656	0.008076	0.001312	0.008076	0.001312	
117	0.6		0.001642	0.000234	0.001686	0.000225	0.003672	0.000395	0.003814	0.000410	0.003795	0.000502	0.004201	0.000963	0.005425	0.006539	0.009063	0.005965	0.008077	0.001210	0.008077	0.001210	
118	0.6		0.001638	0.000213	0.001690	0.000206	0.003691	0.000384	0.003840	0.000391	0.003790	0.000452	0.004255	0.000874	0.005490	0.005938	0.009474	0.005322	0.008079	0.001110	0.008079	0.001110	
119	0.6		0.001634	0.000191	0.001693	0.000188	0.003712	0.000378	0.003869	0.000380	0.003788	0.000413	0.004312	0.000790	0.005578	0.005386	0.009905	0.004741	0.008081	0.001013	0.008081	0.001013	
120	0.6		0.001631	0.000171	0.001698	0.000170	0.003737	0.000378	0.003903	0.000375	0.003792	0.000386	0.004374	0.000713	0.005692	0.004894	0.010359	0.004237	0.008084	0.000918	0.008084	0.000918	
121	0.6		0.001629	0.000151	0.001702	0.000154	0.003767	0.000382	0.003941	0.000377	0.003801	0.000373	0.004440	0.000644	0.005839	0.004475	0.010843	0.003830	0.008087	0.000827	0.008087	0.000827	
122	0.6		0.001627	0.000132	0.001708	0.000138	0.003801	0.000388	0.003985	0.000383	0.003817	0.000373	0.004511	0.000584	0.006025	0.004136	0.011360	0.003534	0.008092	0.000740	0.008092	0.000740	
123	0.6		0.001626	0.000114	0.001714	0.000125	0.003841	0.000397	0.004036	0.000394	0.003842	0.000383	0.004588	0.000534	0.006254	0.003886	0.011916	0.003357	0.008098	0.000658	0.008098	0.000658	
124	0.6		0.001626	0.000097	0.001721	0.000113	0.003887	0.000407	0.004094	0.000406	0.003875	0.000401	0.004673	0.000495	0.006532	0.003723	0.012516	0.003294	0.008106	0.000582	0.008106	0.000582	
125	0.6		0.001628	0.000082	0.001729	0.000103	0.003941	0.000416	0.004159	0.000419	0.003917	0.000422	0.004765	0.000467	0.006864	0.003639	0.013163	0.003324	0.008115	0.000511	0.008115	0.000511	
126	0.6		0.001630	0.000068	0.001737	0.000095	0.004003	0.000423	0.004234	0.000431	0.003971	0.000446	0.004865	0.000449	0.007256	0.003621	0.013864	0.003419	0.008126	0.000447	0.008126	0.000447	
127	0.6		0.001634	0.000057	0.001747	0.000090	0.004073	0.000429	0.004319	0.000441	0.004037	0.000467	0.004975	0.000439	0.007714	0.003648	0.014623	0.003548	0.008139	0.000392	0.008139	0.000392	
128	0.6		0.001640	0.000048	0.001758	0.000086	0.004152	0.000431	0.004414	0.000448	0.004115	0.000486	0.005095	0.000434	0.008242	0.003698	0.015444	0.003683	0.008154	0.000344	0.008154	0.000344	
129	0.6		0.001647	0.000043	0.001771	0.000085	0.004241	0.000430	0.004521	0.000451	0.004207	0.000501	0.005226	0.000432	0.008847	0.003752	0.016333	0.003801	0.008171	0.000305	0.008171	0.000305	
130	0.6		0.001656	0.000040	0.001784	0.000085	0.004341	0.000425	0.004639	0.000450	0.004314	0.000510	0.005368	0.000430	0.009533	0.003792	0.017295	0.003884	0.008190	0.000275	0.008190	0.000275	
131	0.6		0.001666	0.000041	0.001800	0.000085	0.004453	0.000415	0.004771	0.000444	0.004436	0.000512	0.005522	0.000426	0.010306	0.003805	0.018333	0.003917	0.008213	0.000253	0.008213	0.000253	
132	0.6		0.001679	0.000043	0.001816	0.000086	0.004575	0.000400	0.004915	0.000433	0.004574	0.000508	0.005689	0.000419	0.011162	0.003782	0.019447	0.003897	0.008237	0.000237	0.008237	0.000237	
133	0.6		0.001693	0.000046	0.001834	0.000088	0.004707	0.000381	0.005071	0.000418	0.004725	0.000498	0.005867	0.000408	0.012091	0.003725	0.020629	0.003824	0.008264	0.000227	0.008264	0.000227	
134	0.6		0.001708	0.000049	0.001854	0.000089	0.004847	0.000359	0.005236	0.000399	0.004888	0.000483	0.006055	0.000394	0.013082	0.003636	0.021872	0.003704	0.008294	0.000220	0.008294	0.000220	
135	0.6		0.001726	0.000052	0.001875	0.000091	0.004993	0.000335	0.005409	0.000377	0.005061	0.000463	0.006253	0.000377	0.014125	0.003519	0.023169	0.003543	0.008326	0.000216	0.008326	0.000216	
136	0.6		0.001744	0.000055	0.001898	0.000092	0.005144	0.000309	0.005590	0.000353	0.005243	0.000440	0.006459	0.000359	0.015210	0.003379	0.024513	0.003348	0.008361	0.000213	0.008361	0.000213	
137	0.6		0.001765	0.000057	0.001923	0.000093	0.005300	0.000282	0.005777	0.000327	0.005431	0.000415	0.006673	0.000340	0.016324	0.003224	0.025896	0.003127	0.008398	0.000212	0.008398	0.000212	
138	0.6		0.001786	0.000060	0.001949	0.000094	0.005457	0.000256	0.005967	0.000301	0.005624	0.000389	0.006894	0.000322	0.017459	0.003059	0.027313	0.002889	0.008438	0.000212	0.008438	0.000212	
139	0.6		0.001809	0.000062	0.001977	0.000095	0.005615	0.000232	0.006161	0.000276	0.005821	0.000362	0.007120	0.000307	0.018604	0.002895	0.028755	0.002644	0.008480	0.000213	0.008480	0.000213	
140	0.6		0.001832	0.000065	0.002006	0.000095	0.005772	0.000212	0.006356	0.000253	0.006019	0.000338	0.007352	0.000295	0.019747	0.002737	0.030215	0.002403	0.008524	0.000216	0.008524	0.000216	
141	0.6		0.001857	0.000067	0.002038	0.000095	0.005927	0.000196	0.006552	0.000234	0.006216	0.000315	0.007587	0.000288	0.020879	0.002594	0.031687	0.002181	0.008571	0.000220	0.008571	0.000220	
142	0.6		0.001883	0.000070	0.002071	0.000095	0.006079	0.000186	0.006746	0.000219	0.006412	0.000297	0.007826	0.000286	0.021989	0.002473	0.033163	0.001989	0.008619	0.000225	0.008619	0.000225	
143	0.6		0.001910	0.000072	0.002106	0.000095	0.006226	0.000182	0.006938	0.000209	0.006605	0.000284	0.008067	0.000289	0.023065	0.002378	0.034636	0.001842	0.008670	0.000231	0.008670	0.000231	
144	0.6		0.001937	0.000074	0.002143	0.000095	0.006366	0.000184	0.007125	0.000204	0.006792	0.000275	0.008310	0.000296	0.024098	0.002311	0.036099	0.001747	0.008724	0.000238	0.008724	0.000238	
145	0.6		0.001966	0.000076	0.002181	0.000094	0.006498	0.000190	0.007308	0.000204	0.006972	0.000271	0.008552	0.000305	0.025078	0.002269	0.037546	0.001707	0.008779	0.000245	0.008779	0.000245	
146	0.6		0.001995	0.000078	0.002222	0.000093	0.006621	0.000197	0.007484	0.000207	0.007143	0.000271	0.008795	0.000314	0.025993	0.002249	0.038968	0.001714	0.008837	0.000252	0.008837	0.000252	
147	0.6		0.002024	0.000080	0.002264	0.000091	0.006734	0.000204	0.007652	0.000212	0.007305	0.000273	0.009037	0.000323	0.026841	0.002242	0.040364	0.001752	0.008896	0.000258	0.008896	0.000258	
148	0.6		0.002054	0.000082	0.002308	0.000089	0.006837	0.000211	0.007814	0.000217	0.007459	0.000276	0.009278	0.000331	0.027623	0.002242	0.041735	0.001809	0.008958	0.000264	0.008958	0.000264	
149	0.6		0.002085	0.000083	0.002354	0.000087	0.006932	0.000216	0.007970	0.000222	0.007603	0.000280	0.009518	0.000337	0.028343	0.002244	0.043083	0.001874	0.009022	0.000268	0.009022	0.000268	
150	0.6		0.002116	0.000084	0.002402	0.000084	0.007018	0.000219	0.008119	0.000226	0.007740	0.000284	0.009759	0.000340	0.029002	0.002244	0.044409	0.001938	0.009087	0.000271	0.009087	0.000271	
151	0.6		0.002147	0.000085	0.002451	0.000081	0.007095	0.000221	0.008263	0.000229	0.007868	0.000287	0.009999	0.000342	0.029604	0.002239	0.045714	0.001997	0.009155	0.000274	0.009155	0.000274	
152	0.6		0.002179	0.000086	0.002503	0.000077	0.007165	0.000220	0.008401	0.000231	0.007989	0.000289	0.010238	0.000341	0.030150	0.002228	0.047000	0.002047	0.009224	0.000275	0.009224	0.000275	
153	0.6		0.002212	0.000087	0.002555	0.000073	0.007227	0.000217	0.008533	0.000231	0.008103	0.000289	0.010478	0.000338	0.030644	0.002210	0.048268	0.002086	0.009295	0.000275	0.009295	0.000275	
154	0.6		0.002244	0.000087	0.002609	0.000069	0.007282	0.000213	0.008661	0.000230	0.008210	0.000289	0.010718	0.000333	0.031087	0.002184	0.049521	0.002114	0.009367	0.000275	0.009367	0.000275	
155	0.6		0.002278	0.000087	0.002665	0.000065	0.007330	0.000207	0.008784	0.000227	0.008311	0.000287	0.010958	0.000325	0.031482	0.002151	0.050759	0.002129	0.009441	0.000273	0.009441	0.000273	
156	0.6		0.002311	0.000088	0.002722	0.000060	0.007372	0.000199	0.008903	0.000223	0.008405	0.000285	0.011199	0.000317	0.031831	0.002110	0.051984	0.002133	0.009517	0.000271	0.009517	0.000271	
157	0.6		0.002345	0.000088	0.002780	0.000056	0.007408	0.000190	0.009018	0.000218	0.008494	0.000281	0.011440	0.000306	0.032138	0.002064	0.053197	0.002125	0.009594	0.000268	0.009594	0.000268	
158	0.6		0.002379	0.000088	0.002840	0.000051	0.007439	0.000180	0.009130	0.000211	0.008577	0.000277	0.011682	0.000295	0.032404	0.002013	0.054400	0.002107	0.009672	0.000265	0.009672	0.000265	
159	0.6		0.002413	0.000088	0.002901	0.000047	0.007464	0.000169	0.009238	0.000204	0.008655	0.000271	0.011924	0.000283	0.032632	0.001958	0.055594	0.002079	0.009751	0.000261	0.009751	0.000261	
160	0.6		0.002448	0.000088	0.002964	0.000043	0.007485	0.000157	0.009343	0.000195	0.008728	0.000266	0.012167	0.000270	0.032824	0.001900	0.056781	0.002043	0.009832	0.000257	0.009832	0.000257	
161	0.6		0.002483	0.000087	0.003027	0.000041	0.007501	0.000145	0.009445	0.000186	0.008797	0.000259	0.012412	0.000257	0.032983	0.001841	0.057962	0.001999	0.009914	0.000252	0.009914	0.000252	
162	0.6		0.002517	0.000087	0.003092	0.000039	0.007513	0.000132	0.009545	0.000177	0.008861	0.000253	0.012657	0.000244	0.033112	0.001783	0.059139	0.001949	0.009997	0.000247	0.009997	0.000247	
163	0.6		0.002552	0.000087	0.003158	0.000038	0.007522	0.000120	0.009643	0.000167	0.008922	0.000247	0.012904	0.000232	0.033212	0.001725	0.060313	0.001894	0.010081	0.000243	0.010081	0.000243	
164	0.6		0.002588	0.000087	0.003225	0.000038	0.007527	0.000109	0.009739	0.000157	0.008979	0.000241	0.013151	0.000222	0.033287	0.001671	0.061485	0.001836	0.010166	0.000238	0.010166	0.000238	
165	0.6		0.002623	0.000087	0.003292	0.000040	0.007529	0.000098	0.009833	0.000147	0.009034	0.000235	0.013401	0.000213	0.033339	0.001620	0.062658	0.001775	0.010252	0.000233	0.010252	0.000233	
166	0.6		0.002658	0.000086	0.003361	0.000043	0.007529	0.000089	0.009926	0.000137	0.009086	0.000229	0.013652	0.000206	0.033369	0.001574	0.063833	0.001713	0.010339	0.000228	0.010339	0.000228	
167	0.6		0.002694	0.000086	0.003431	0.000047	0.007527	0.000081	0.010019	0.000127	0.009135	0.000224	0.013905	0.000201	0.033382	0.001533	0.065010	0.001652	0.010426	0.000223	0.010426	0.000223	
168	0.6		0.002729	0.000086	0.003502	0.000051	0.007523	0.000076	0.010111	0.000119	0.009182	0.000220	0.014159	0.000199	0.033378	0.001499	0.066193	0.001593	0.010514	0.000219	0.010514	0.000219	
169	0.6		0.002764	0.000086	0.003573	0.000055	0.007518	0.000073	0.010203	0.000111	0.009228	0.000216	0.014416	0.000200	0.033362	0.001470	0.067381	0.001536	0.010603	0.000215	0.010603	0.000215	
170	0.6		0.002799	0.000086	0.003645	0.000060	0.007512	0.000073	0.010295	0.000103	0.009272	0.000213	0.014675	0.000202	0.033334	0.001447	0.068576	0.001483	0.010693	0.000211	0.010693	0.000211	
171	0.6		0.002835	0.000085	0.003718	0.000065	0.007505	0.000074	0.010387	0.000097	0.009315	0.000211	0.014936	0.000206	0.033298	0.001429	0.069781	0.001434	0.010782	0.000208	0.010782	0.000208	
172	0.6		0.002870	0.000085	0.003792	0.000069	0.007499	0.000077	0.010480	0.000092	0.009358	0.000210	0.015199	0.000212	0.033256	0.001416	0.070996	0.001391	0.010873	0.000206	0.010873	0.000206	
173	0.6		0.002904	0.000085	0.003866	0.000073	0.007492	0.000081	0.010574	0.000089	0.009400	0.000209	0.015465	0.000218	0.033210	0.001407	0.072223	0.001352	0.010963	0.000203	0.010963	0.000203	
174	0.6		0.002939	0.000085	0.003941	0.000077	0.007485	0.000085	0.010669	0.000086	0.009442	0.000208	0.015733	0.000224	0.033159	0.001400	0.073462	0.001319	0.011054	0.000201	0.011054	0.000201	
175	0.6		0.002974	0.000085	0.004017	0.000081	0.007479	0.000088	0.010765	0.000084	0.009483	0.000207	0.016004	0.000230	0.033105	0.001395	0.074713	0.001291	0.011145	0.000200	0.011145	0.000200	
176	0.6		0.003008	0.000085	0.004093	0.000084	0.007473	0.000092	0.010862	0.000082	0.009524	0.000207	0.016278	0.000236	0.033047	0.001392	0.075976	0.001267	0.011237	0.000198	0.011237	0.000198	
177	0.6		0.003043	0.000084	0.004170	0.000087	0.007467	0.000095	0.010959	0.000081	0.009565	0.000207	0.016555	0.000242	0.032985	0.001389	0.077253	0.001247	0.011329	0.000197	0.011329	0.000197	
178	0.6		0.003077	0.000084	0.004248	0.000090	0.007461	0.000098	0.011058	0.000081	0.009605	0.000207	0.016835	0.000247	0.032919	0.001386	0.078542	0.001232	0.011421	0.000196	0.011421	0.000196	
179	0.6		0.003111	0.000084	0.004327	0.000092	0.007455	0.000100	0.011158	0.000081	0.009645	0.000208	0.017118	0.000252	0.032850	0.001382	0.079846	0.001221	0.011514	0.000195	0.011514	0.000195	
180	0.6		0.003145	0.000084	0.004407	0.000094	0.007449	0.000102	0.011258	0.000081	0.009685	0.000208	0.017405	0.000256	0.032778	0.001378	0.081163	0.001214	0.011607	0.000195	0.011607	0.000195	
181	0.6		0.003179	0.000083	0.004488	0.000095	0.007443	0.000102	0.011360	0.000081	0.009724	0.000208	0.017696	0.000259	0.032702	0.001373	0.082495	0.001210	0.011700	0.000194	0.011700	0.000194	
182	0.6		0.003213	0.000083	0.004570	0.000096	0.007438	0.000103	0.011462	0.000082	0.009763	0.000208	0.017989	0.000261	0.032622	0.001367	0.083841	0.001210	0.011793	0.000194	0.011793	0.000194	
183	0.6		0.003247	0.000083	0.004653	0.000097	0.007432	0.000102	0.011565	0.000082	0.009801	0.000208	0.018287	0.000262	0.032540	0.001360	0.085202	0.001214	0.011887	0.000194	0.011887	0.000194	
184	0.6		0.003280	0.000082	0.004737	0.000098	0.007427	0.000101	0.011670	0.000083	0.009839	0.000207	0.018589	0.000263	0.032454	0.001352	0.086579	0.001221	0.011981	0.000194	0.011981	0.000194	
185	0.6		0.003313	0.000082	0.004822	0.000098	0.007421	0.000100	0.011775	0.000084	0.009877	0.000207	0.018895	0.000263	0.032365	0.001342	0.087971	0.001231	0.012075	0.000193	0.012075	0.000193	
186	0.6		0.003347	0.000082	0.004909	0.000098	0.007416	0.000098	0.011881	0.000085	0.009915	0.000207	0.019204	0.000262	0.032273	0.001331	0.089379	0.001245	0.012169	0.000193	0.012169	0.000193	
187	0.6		0.003380	0.000081	0.004996	0.000097	0.007411	0.000095	0.011988	0.000086	0.009952	0.000206	0.019519	0.000261	0.032179	0.001319	0.090803	0.001261	0.012264	0.000193	0.012264	0.000193	
188	0.6		0.003413	0.000081	0.005085	0.000097	0.007406	0.000092	0.012096	0.000087	0.009989	0.000205	0.019837	0.000259	0.032081	0.001306	0.092244	0.001280	0.012358	0.000193	0.012358	0.000193	
189	0.6		0.003446	0.000081	0.005175	0.000096	0.007401	0.000089	0.012205	0.000089	0.010025	0.000205	0.020160	0.000256	0.031981	0.001291	0.093702	0.001302	0.012453	0.000194	0.012453	0.000194	
190	0.6		0.003478	0.000080	0.005267	0.000095	0.007396	0.000085	0.012315	0.000090	0.010061	0.000204	0.020488	0.000252	0.031878	0.001276	0.095177	0.001327	0.012548	0.000194	0.012548	0.000194	
191	0.6		0.003511	0.000080	0.005360	0.000093	0.007392	0.000081	0.012426	0.000092	0.010097	0.000203	0.020821	0.000248	0.031773	0.001259	0.096670	0.001353	0.012643	0.000194	0.012643	0.000194	
192	0.6		0.003544	0.000080	0.005454	0.000092	0.007387	0.000077	0.012537	0.000095	0.010133	0.000202	0.021158	0.000244	0.031665	0.001242	0.098181	0.001382	0.012739	0.000194	0.012739	0.000194	
193	0.6		0.003576	0.000080	0.005550	0.000090	0.007382	0.000072	0.012650	0.000098	0.010168	0.000200	0.021501	0.000240	0.031556	0.001225	0.099709	0.001413	0.012834	0.000194	0.012834	0.000194	
194	0.6		0.003608	0.000079	0.005647	0.000088	0.007378	0.000068	0.012763	0.000101	0.010203	0.000199	0.021849	0.000235	0.031443	0.001207	0.101257	0.001445	0.012930	0.000195	0.012930	0.000195	
195	0.6		0.003640	0.000079	0.005746	0.000086	0.007373	0.000063	0.012877	0.000105	0.010238	0.000198	0.022202	0.000231	0.031329	0.001189	0.102824	0.001479	0.013025	0.000195	0.013025	0.000195	
196	0.6		0.003672	0.000079	0.005846	0.000085	0.007369	0.000059	0.012992	0.000109	0.010272	0.000197	0.022561	0.000227	0.031212	0.001171	0.104409	0.001514	0.013121	0.000196	0.013121	0.000196	
197	0.6		0.003704	0.000079	0.005948	0.000083	0.007365	0.000056	0.013109	0.000114	0.010306	0.000195	0.022926	0.000224	0.031094	0.001152	0.106015	0.001551	0.013217	0.000196	0.013217	0.000196	
198	0.6		0.003736	0.000079	0.006052	0.000082	0.007360	0.000053	0.013225	0.000119	0.010340	0.000194	0.023296	0.000222	0.030974	0.001134	0.107640	0.001589	0.013313	0.000197	0.013313	0.000197	
199	0.6		0.003768	0.000079	0.006157	0.000081	0.007356	0.000050	0.013343	0.000125	0.010374	0.000193	0.023672	0.000221	0.030851	0.001117	0.109286	0.001629	0.013409	0.000197	0.013409	0.000197	
200	0.6		0.003799	0.000079	0.006264	0.000080	0.007352	0.000049	0.013462	0.000131	0.010407	0.000191	0.024054	0.000221	0.030728	0.001100	0.110952	0.001669	0.013505	0.000198	0.013505	0.000198	
201	0.6		0.003831	0.000079	0.006373	0.000080	0.007348	0.000050	0.013582	0.000137	0.010441	0.000190	0.024442	0.000224	0.030602	0.001083	0.112639	0.001710	0.013601	0.000199	0.013601	0.000199	
202	0.6		0.003862	0.000079	0.006484	0.000081	0.007344	0.000051	0.013702	0.000144	0.010473	0.000189	0.024836	0.000229	0.030475	0.001067	0.114347	0.001752	0.013697	0.000200	0.013697	0.000200	
203	0.6		0.003893	0.000080	0.006596	0.000083	0.007340	0.000054	0.013823	0.000151	0.010506	0.000188	0.025237	0.000237	0.030346	0.001052	0.116077	0.001794	0.013793	0.000201	0.013793	0.000201	
204	0.6		0.003924	0.000080	0.006711	0.000085	0.007336	0.000058	0.013946	0.000159	0.010538	0.000187	0.025645	0.000247	0.030217	0.001038	0.117829	0.001838	0.013889	0.000201	0.013889	0.000201	
205	0.6		0.003955	0.000080	0.006827	0.000089	0.007332	0.000062	0.014069	0.000167	0.010571	0.000187	0.026058	0.000261	0.030086	0.001024	0.119603	0.001883	0.013985	0.000202	0.013985	0.000202	
206	0.6		0.003986	0.000081	0.006946	0.000093	0.007328	0.000067	0.014193	0.000175	0.010602	0.000186	0.026479	0.000277	0.029953	0.001012	0.121400	0.001929	0.014081	0.000204	0.014081	0.000204	
207	0.6		0.004017	0.000081	0.007066	0.000098	0.007324	0.000073	0.014318	0.000183	0.010634	0.000186	0.026907	0.000296	0.029820	0.001000	0.123220	0.001976	0.014177	0.000205	0.014177	0.000205	
208	0.6		0.004047	0.000082	0.007189	0.000104	0.007320	0.000079	0.014443	0.000192	0.010666	0.000185	0.027342	0.000318	0.029686	0.000989	0.125063	0.002025	0.014273	0.000206	0.014273	0.000206	
209	0.6		0.004078	0.000082	0.007313	0.000112	0.007316	0.000085	0.014570	0.000200	0.010697	0.000185	0.027784	0.000342	0.029550	0.000978	0.126929	0.002075	0.014369	0.000207	0.014369	0.000207	
210	0.6		0.004108	0.000083	0.007440	0.000120	0.007313	0.000091	0.014697	0.000209	0.010728	0.000185	0.028233	0.000369	0.029414	0.000968	0.128820	0.002127	0.014465	0.000208	0.014465	0.000208	
211	0.6		0.004138	0.000083	0.007569	0.000128	0.007309	0.000097	0.014825	0.000218	0.010759	0.000185	0.028690	0.000399	0.029277	0.000959	0.130734	0.002181	0.014561	0.000210	0.014561	0.000210	
212	0.6		0.004168	0.000084	0.007700	0.000138	0.007305	0.000104	0.014954	0.000228	0.010790	0.000185	0.029154	0.000430	0.029140	0.000950	0.132674	0.002237	0.014657	0.000211	0.014657	0.000211	
213	0.6		0.004198	0.000084	0.007834	0.000148	0.007302	0.000110	0.015084	0.000237	0.010820	0.000186	0.029626	0.000464	0.029002	0.000941	0.134638	0.002296	0.014752	0.000212	0.014752	0.000212	
214	0.6		0.004228	0.000085	0.007970	0.000159	0.007298	0.000116	0.015215	0.000246	0.010850	0.000186	0.030106	0.000500	0.028864	0.000933	0.136627	0.002359	0.014847	0.000214	0.014847	0.000214	
215	0.6		0.004258	0.000086	0.008108	0.000170	0.007294	0.000122	0.015347	0.000256	0.010880	0.000187	0.030593	0.000538	0.028725	0.000925	0.138643	0.002424	0.014943	0.000215	0.014943	0.000215	
216	0.6		0.004288	0.000086	0.008248	0.000182	0.007290	0.000128	0.015479	0.000265	0.010910	0.000188	0.031089	0.000577	0.028585	0.000917	0.140684	0.002493	0.015038	0.000217	0.015038	0.000217	
217	0.6		0.004317	0.000087	0.008391	0.000194	0.007287	0.000133	0.015612	0.000275	0.010940	0.000189	0.031593	0.000618	0.028446	0.000910	0.142751	0.002565	0.015133	0.000218	0.015133	0.000218	
218	0.6		0.004347	0.000088	0.008537	0.000207	0.007283	0.000139	0.015747	0.000284	0.010970	0.000190	0.032106	0.000660	0.028307	0.000903	0.144845	0.002640	0.015228	0.000220	0.015228	0.000220	
219	0.6		0.004376	0.000088	0.008685	0.000219	0.007279	0.000144	0.015881	0.000294	0.010999	0.000191	0.032627	0.000703	0.028167	0.000897	0.146965	0.002719	0.015322	0.000221	0.015322	0.000221	
220	0.6		0.004405	0.000089	0.008835	0.000232	0.007276	0.000149	0.016017	0.000303	0.011028	0.000192	0.033156	0.000746	0.028028	0.000890	0.149113	0.002801	0.015417	0.000223	0.015417	0.000223	
221	0.6		0.004434	0.000090	0.008989	0.000245	0.007272	0.000154	0.016154	0.000312	0.011057	0.000194	0.033695	0.000791	0.027889	0.000885	0.151289	0.002886	0.015511	0.000225	0.015511	0.000225	
222	0.6		0.004463	0.000090	0.009144	0.000258	0.007268	0.000159	0.016291	0.000321	0.011086	0.000195	0.034242	0.000836	0.027750	0.000879	0.153492	0.002974	0.015605	0.000226	0.015605	0.000226	
223	0.6		0.004492	0.000091	0.009303	0.000272	0.007265	0.000164	0.016430	0.000331	0.011115	0.000197	0.034798	0.000882	0.027611	0.000874	0.155724	0.003064	0.015699	0.000228	0.015699	0.000228	
224	0.6		0.004521	0.000092	0.009464	0.000285	0.007261	0.000168	0.016569	0.000340	0.011144	0.000198	0.035363	0.000928	0.027473	0.000869	0.157984	0.003157	0.015793	0.000230	0.015793	0.000230	
225	0.6		0.004550	0.000092	0.009628	0.000298	0.007257	0.000173	0.016709	0.000348	0.011173	0.000200	0.035938	0.000974	0.027335	0.000865	0.160274	0.003252	0.015886	0.000231	0.015886	0.000231	
226	0.6		0.004578	0.000093	0.009795	0.000312	0.007253	0.000177	0.016849	0.000357	0.011201	0.000202	0.036522	0.001020	0.027198	0.000861	0.162592	0.003348	0.015979	0.000233	0.015979	0.000233	
227	0.6		0.004607	0.000094	0.009964	0.000325	0.007250	0.000181	0.016991	0.000366	0.011229	0.000203	0.037116	0.001066	0.027062	0.000858	0.164940	0.003446	0.016072	0.000235	0.016072	0.000235	
228	0.6		0.004635	0.000094	0.010137	0.000338	0.007246	0.000185	0.017133	0.000374	0.011258	0.000205	0.037719	0.001112	0.026926	0.000855	0.167318	0.003545	0.016164	0.000236	0.016164	0.000236	
229	0.6		0.004663	0.000095	0.010312	0.000350	0.007242	0.000188	0.017276	0.000382	0.011286	0.000207	0.038332	0.001157	0.026791	0.000852	0.169726	0.003644	0.016256	0.000238	0.016256	0.000238	
230	0.6		0.004691	0.000096	0.010491	0.000363	0.007238	0.000192	0.017420	0.000390	0.011314	0.000209	0.038955	0.001202	0.026658	0.000850	0.172165	0.003743	0.016348	0.000240	0.016348	0.000240	
231	0.6		0.004720	0.000096	0.010672	0.000375	0.007234	0.000195	0.017565	0.000398	0.011342	0.000210	0.039588	0.001246	0.026525	0.000849	0.174635	0.003843	0.016440	0.000241	0.016440	0.000241	
232	0.6		0.004747	0.000097	0.010856	0.000387	0.007230	0.000198	0.017710	0.000405	0.011370	0.000212	0.040231	0.001289	0.026393	0.000848	0.177136	0.003941	0.016531	0.000243	0.016531	0.000243	
233	0.6		0.004775	0.000097	0.011044	0.000399	0.007226	0.000201	0.017857	0.000412	0.011397	0.000214	0.040885	0.001331	0.026263	0.000847	0.179668	0.004039	0.016622	0.000244	0.016622	0.000244	
234	0.6		0.004803	0.000098	0.011234	0.000410	0.007222	0.000204	0.018004	0.000419	0.011425	0.000216	0.041549	0.001373	0.026134	0.000847	0.182232	0.004136	0.016713	0.000246	0.016713	0.000246	
235	0.6		0.004831	0.000099	0.011428	0.000421	0.007218	0.000206	0.018152	0.000426	0.011453	0.000217	0.042223	0.001413	0.026006	0.000847	0.184829	0.004230	0.016803	0.000247	0.016803	0.000247	
236	0.6		0.004858	0.000099	0.011625	0.000431	0.007214	0.000208	0.018300	0.000432	0.011480	0.000219	0.042908	0.001451	0.025880	0.000847	0.187458	0.004323	0.016892	0.000249	0.016892	0.000249	
237	0.6		0.004885	0.000100	0.011826	0.000441	0.007210	0.000210	0.018450	0.000438	0.011508	0.000220	0.043604	0.001489	0.025756	0.000848	0.190120	0.004413	0.016982	0.000250	0.016982	0.000250	
238	0.6		0.004913	0.000100	0.012029	0.000450	0.007206	0.000212	0.018600	0.000443	0.011535	0.000222	0.044311	0.001524	0.025633	0.000849	0.192816	0.004500	0.017071	0.000251	0.017071	0.000251	
239	0.6		0.004940	0.000101	0.012236	0.000459	0.007201	0.000214	0.018751	0.000449	0.011562	0.000223	0.045030	0.001558	0.025512	0.000851	0.195545	0.004584	0.017159	0.000252	0.017159	0.000252	
240	0.6		0.004967	0.000101	0.012446	0.000467	0.007197	0.000215	0.018903	0.000454	0.011590	0.000224	0.045759	0.001590	0.025393	0.000852	0.198307	0.004664	0.017247	0.000253	0.017247	0.000253	
241	0.6		0.004994	0.000101	0.012660	0.000474	0.007193	0.000217	0.019055	0.000458	0.011617	0.000225	0.046500	0.001620	0.025275	0.000853	0.201104	0.004740	0.017335	0.000254	0.017335	0.000254	
242	0.6		0.005021	0.000102	0.012877	0.000481	0.007188	0.000218	0.019208	0.000462	0.011644	0.000226	0.047252	0.001648	0.025160	0.000855	0.203936	0.004811	0.017422	0.000255	0.017422	0.000255	
243	0.6		0.005048	0.000102	0.013098	0.000487	0.007184	0.000218	0.019363	0.000466	0.011671	0.000227	0.048016	0.001674	0.025047	0.000856	0.206802	0.004878	0.017509	0.000255	0.017509	0.000255	
244	0.6		0.005074	0.000102	0.013322	0.000492	0.007179	0.000219	0.019517	0.000470	0.011698	0.000228	0.048792	0.001698	0.024936	0.000858	0.209704	0.004939	0.017595	0.000256	0.017595	0.000256	
245	0.6		0.005101	0.000103	0.013550	0.000497	0.007174	0.000219	0.019673	0.000472	0.011725	0.000229	0.049579	0.001719	0.024828	0.000859	0.212641	0.004995	0.017681	0.000256	0.017681	0.000256	
246	0.6		0.005127	0.000103	0.013781	0.000500	0.007170	0.000220	0.019829	0.000475	0.011752	0.000229	0.050379	0.001737	0.024722	0.000860	0.215614	0.005045	0.017766	0.000257	0.017766	0.000257	
247	0.6		0.005154	0.000103	0.014016	0.000503	0.007165	0.000220	0.019987	0.000477	0.011780	0.000230	0.051190	0.001753	0.024618	0.000861	0.218624	0.005089	0.017851	0.000257	0.017851	0.000257	
248	0.6		0.005180	0.000103	0.014255	0.000505	0.007160	0.000219	0.020144	0.000479	0.011806	0.000230	0.052014	0.001766	0.024517	0.000861	0.221670	0.005127	0.017936	0.000257	0.017936	0.000257	
249	0.6		0.005206	0.000104	0.014497	0.000506	0.007155	0.000219	0.020303	0.000480	0.011834	0.000230	0.052851	0.001776	0.024418	0.000860	0.224752	0.005158	0.018019	0.000257	0.018019	0.000257	
250	0.6		0.005232	0.000104	0.014743	0.000506	0.007150	0.000218	0.020462	0.000481	0.011861	0.000230	0.053699	0.001782	0.024323	0.000860	0.227872	0.005181	0.018102	0.000256	0.018102	0.000256	
251	0.6		0.005258	0.000104	0.014993	0.000505	0.007144	0.000217	0.020622	0.000481	0.011888	0.000229	0.054561	0.001786	0.024230	0.000858	0.231029	0.005198	0.018185	0.000256	0.018185	0.000256	
252	0.6		0.005284	0.000104	0.015247	0.000503	0.007139	0.000216	0.020783	0.000481	0.011915	0.000229	0.055434	0.001787	0.024139	0.000856	0.234223	0.005207	0.018267	0.000256	0.018267	0.000256	
253	0.6		0.005310	0.000104	0.015504	0.000501	0.007134	0.000215	0.020945	0.000480	0.011942	0.000228	0.056320	0.001785	0.024052	0.000853	0.237452	0.005210	0.018349	0.000255	0.018349	0.000255	
254	0.6		0.005336	0.000104	0.015765	0.000497	0.007128	0.000214	0.021107	0.000479	0.011969	0.000228	0.057218	0.001780	0.023967	0.000849	0.240716	0.005207	0.018430	0.000254	0.018430	0.000254	
255	0.6		0.005361	0.000104	0.016029	0.000492	0.007123	0.000212	0.021270	0.000478	0.011996	0.000227	0.058127	0.001772	0.023884	0.000845	0.244014	0.005197	0.018510	0.000254	0.018510	0.000254	
256	0.6		0.005387	0.000104	0.016297	0.000487	0.007117	0.000210	0.021434	0.000476	0.012023	0.000226	0.059047	0.001762	0.023804	0.000840	0.247346	0.005182	0.018590	0.000253	0.018590	0.000253	
257	0.6		0.005412	0.000104	0.016568	0.000481	0.007111	0.000208	0.021598	0.000474	0.012050	0.000225	0.059978	0.001749	0.023727	0.000835	0.250711	0.005161	0.018670	0.000252	0.018670	0.000252	
258	0.6		0.005438	0.000104	0.016842	0.000474	0.007105	0.000206	0.021763	0.000472	0.012077	0.000224	0.060921	0.001733	0.023652	0.000828	0.254108	0.005135	0.018749	0.000252	0.018749	0.000252	
259	0.6		0.005463	0.000104	0.017120	0.000467	0.007099	0.000203	0.021928	0.000469	0.012104	0.000222	0.061874	0.001715	0.023579	0.000821	0.257537	0.005104	0.018827	0.000251	0.018827	0.000251	
260	0.6		0.005488	0.000104	0.017401	0.000458	0.007094	0.000201	0.022094	0.000466	0.012131	0.000221	0.062837	0.001695	0.023509	0.000813	0.260997	0.005068	0.018905	0.000250	0.018905	0.000250	
261	0.6		0.005513	0.000104	0.017684	0.000449	0.007087	0.000198	0.022261	0.000463	0.012158	0.000220	0.063811	0.001672	0.023441	0.000805	0.264487	0.005029	0.018983	0.000250	0.018983	0.000250	
262	0.6		0.005538	0.000105	0.017971	0.000440	0.007081	0.000195	0.022428	0.000460	0.012186	0.000218	0.064795	0.001647	0.023375	0.000796	0.268007	0.004986	0.019060	0.000249	0.019060	0.000249	
263	0.6		0.005563	0.000105	0.018261	0.000430	0.007075	0.000193	0.022596	0.000456	0.012213	0.000217	0.065788	0.001620	0.023311	0.000786	0.271556	0.004939	0.019137	0.000249	0.019137	0.000249	
264	0.6		0.005588	0.000105	0.018554	0.000419	0.007069	0.000189	0.022765	0.000452	0.012240	0.000215	0.066791	0.001591	0.023250	0.000776	0.275133	0.004890	0.019214	0.000249	0.019214	0.000249	
265	0.6		0.005613	0.000105	0.018849	0.000408	0.007063	0.000186	0.022934	0.000449	0.012267	0.000214	0.067803	0.001560	0.023190	0.000765	0.278737	0.004839	0.019290	0.000249	0.019290	0.000249	
266	0.6		0.005638	0.000105	0.019147	0.000397	0.007056	0.000183	0.023103	0.000445	0.012294	0.000213	0.068825	0.001528	0.023133	0.000753	0.282369	0.004786	0.019365	0.000249	0.019365	0.000249	
267	0.6		0.005663	0.000105	0.019448	0.000385	0.007050	0.000180	0.023273	0.000441	0.012321	0.000211	0.069855	0.001494	0.023077	0.000741	0.286026	0.004732	0.019440	0.000250	0.019440	0.000250	
268	0.6		0.005687	0.000106	0.019751	0.000373	0.007043	0.000176	0.023444	0.000437	0.012348	0.000210	0.070894	0.001459	0.023023	0.000728	0.289710	0.004677	0.019515	0.000251	0.019515	0.000251	
269	0.6		0.005712	0.000106	0.020057	0.000361	0.007037	0.000173	0.023615	0.000433	0.012375	0.000208	0.071941	0.001422	0.022972	0.000715	0.293418	0.004623	0.019589	0.000252	0.019589	0.000252	
270	0.6		0.005736	0.000106	0.020366	0.000348	0.007030	0.000169	0.023787	0.000430	0.012403	0.000207	0.072996	0.001385	0.022922	0.000702	0.297151	0.004569	0.019664	0.000253	0.019664	0.000253	
271	0.6		0.005761	0.000106	0.020677	0.000336	0.007023	0.000166	0.023959	0.000426	0.012430	0.000206	0.074060	0.001346	0.022873	0.000688	0.300907	0.004518	0.019737	0.000255	0.019737	0.000255	
272	0.6		0.005785	0.000107	0.020990	0.000324	0.007017	0.000162	0.024131	0.000422	0.012457	0.000205	0.075131	0.001307	0.022827	0.000673	0.304686	0.004469	0.019811	0.000257	0.019811	0.000257	
273	0.6		0.005809	0.000107	0.021305	0.000313	0.007010	0.000158	0.024304	0.000419	0.012484	0.000204	0.076209	0.001268	0.022782	0.000659	0.308487	0.004423	0.019884	0.000260	0.019884	0.000260	
274	0.6		0.005834	0.000108	0.021623	0.000302	0.007003	0.000155	0.024478	0.000416	0.012511	0.000204	0.077295	0.001228	0.022739	0.000644	0.312310	0.004381	0.019956	0.000263	0.019956	0.000263	
275	0.6		0.005858	0.000108	0.021942	0.000291	0.006996	0.000151	0.024651	0.000413	0.012538	0.000203	0.078388	0.001189	0.022697	0.000630	0.316154	0.004343	0.020029	0.000266	0.020029	0.000266	
276	0.6		0.005882	0.000109	0.022264	0.000282	0.006989	0.000148	0.024826	0.000411	0.012565	0.000203	0.079488	0.001150	0.022657	0.000615	0.320018	0.004312	0.020101	0.000270	0.020101	0.000270	
277	0.6		0.005906	0.000110	0.022588	0.000274	0.006982	0.000144	0.025000	0.000409	0.012592	0.000203	0.080594	0.001112	0.022618	0.000600	0.323901	0.004287	0.020173	0.000274	0.020173	0.000274	
278	0.6		0.005930	0.000111	0.022913	0.000267	0.006975	0.000141	0.025175	0.000407	0.012620	0.000203	0.081707	0.001076	0.022581	0.000585	0.327803	0.004269	0.020244	0.000278	0.020244	0.000278	
279	0.6		0.005954	0.000111	0.023241	0.000262	0.006968	0.000138	0.025351	0.000406	0.012647	0.000204	0.082826	0.001041	0.022545	0.000571	0.331724	0.004260	0.020316	0.000283	0.020316	0.000283	
280	0.6		0.005978	0.000112	0.023570	0.000259	0.006961	0.000135	0.025526	0.000405	0.012674	0.000205	0.083950	0.001010	0.022510	0.000557	0.335662	0.004259	0.020387	0.000289	0.020387	0.000289	
281	0.6		0.006002	0.000113	0.023901	0.000259	0.006954	0.000132	0.025702	0.000405	0.012701	0.000206	0.085081	0.000981	0.022477	0.000543	0.339617	0.004268	0.020457	0.000294	0.020457	0.000294	
282	0.6		0.006026	0.000114	0.024234	0.000260	0.006946	0.000129	0.025878	0.000405	0.012728	0.000207	0.086217	0.000956	0.022445	0.000530	0.343588	0.004287	0.020528	0.000301	0.020528	0.000301	
283	0.6		0.006049	0.000115	0.024568	0.000264	0.006939	0.000127	0.026055	0.000406	0.012755	0.000209	0.087358	0.000935	0.022414	0.000518	0.347575	0.004317	0.020598	0.000307	0.020598	0.000307	
284	0.6		0.006073	0.000117	0.024904	0.000270	0.006932	0.000125	0.026232	0.000408	0.012783	0.000211	0.088504	0.000920	0.022384	0.000506	0.351577	0.004358	0.020668	0.000314	0.020668	0.000314	
285	0.6		0.006097	0.000118	0.025241	0.000279	0.006925	0.000123	0.026409	0.000410	0.012810	0.000213	0.089655	0.000910	0.022355	0.000496	0.355592	0.004409	0.020738	0.000322	0.020738	0.000322	
286	0.6		0.006121	0.000119	0.025580	0.000290	0.006917	0.000122	0.026587	0.000413	0.012837	0.000216	0.090810	0.000906	0.022327	0.000487	0.359621	0.004473	0.020808	0.000329	0.020808	0.000329	
287	0.6		0.006144	0.000121	0.025920	0.000303	0.006910	0.000121	0.026765	0.000416	0.012864	0.000219	0.091970	0.000908	0.022300	0.000479	0.363664	0.004547	0.020878	0.000337	0.020878	0.000337	
288	0.6		0.006168	0.000122	0.026261	0.000318	0.006902	0.000120	0.026943	0.000421	0.012891	0.000222	0.093134	0.000918	0.022274	0.000473	0.367718	0.004633	0.020947	0.000346	0.020947	0.000346	
289	0.6		0.006192	0.000124	0.026603	0.000335	0.006895	0.000120	0.027121	0.000426	0.012918	0.000226	0.094301	0.000934	0.022249	0.000468	0.371783	0.004730	0.021016	0.000354	0.021016	0.000354	
290	0.6		0.006215	0.000125	0.026946	0.000353	0.006887	0.000120	0.027299	0.000431	0.012945	0.000229	0.095473	0.000957	0.022225	0.000465	0.375860	0.004837	0.021085	0.000363	0.021085	0.000363	
291	0.6		0.006239	0.000127	0.027291	0.000373	0.006880	0.000121	0.027478	0.000438	0.012972	0.000234	0.096647	0.000986	0.022201	0.000464	0.379947	0.004955	0.021154	0.000373	0.021154	0.000373	
292	0.6		0.006262	0.000129	0.027636	0.000394	0.006872	0.000122	0.027657	0.000445	0.013000	0.000238	0.097825	0.001022	0.022179	0.000465	0.384043	0.005083	0.021222	0.000382	0.021222	0.000382	
293	0.6		0.006286	0.000131	0.027982	0.000416	0.006865	0.000124	0.027836	0.000452	0.013027	0.000243	0.099006	0.001063	0.022156	0.000468	0.388148	0.005221	0.021291	0.000392	0.021291	0.000392	
294	0.6		0.006309	0.000133	0.028329	0.000439	0.006857	0.000126	0.028015	0.000460	0.013054	0.000248	0.100190	0.001110	0.022135	0.000473	0.392261	0.005367	0.021359	0.000402	0.021359	0.000402	
295	0.6		0.006333	0.000135	0.028677	0.000462	0.006850	0.000129	0.028194	0.000469	0.013081	0.000253	0.101376	0.001160	0.022114	0.000479	0.396381	0.005522	0.021428	0.000413	0.021428	0.000413	
296	0.6		0.006356	0.000137	0.029026	0.000487	0.006842	0.000132	0.028374	0.000479	0.013108	0.000258	0.102565	0.001216	0.022093	0.000488	0.400509	0.005685	0.021496	0.000423	0.021496	0.000423	
297	0.6		0.006380	0.000139	0.029375	0.000512	0.006834	0.000135	0.028553	0.000489	0.013135	0.000264	0.103755	0.001275	0.022073	0.000499	0.404642	0.005856	0.021564	0.000434	0.021564	0.000434	
298	0.6		0.006403	0.000141	0.029724	0.000538	0.006827	0.000139	0.028733	0.000499	0.013163	0.000270	0.104948	0.001337	0.022054	0.000512	0.408781	0.006033	0.021632	0.000445	0.021632	0.000445	
299	0.6		0.006426	0.000143	0.030075	0.000564	0.006819	0.000143	0.028913	0.000510	0.013190	0.000276	0.106142	0.001403	0.022034	0.000526	0.412925	0.006217	0.021700	0.000456	0.021700	0.000456	
300	0.6		0.006450	0.000145	0.030425	0.000591	0.006812	0.000147	0.029093	0.000522	0.013217	0.000283	0.107337	0.001470	0.022015	0.000542	0.417072	0.006407	0.021768	0.000467	0.021768	0.000467	
301	0.6		0.006473	0.000148	0.030776	0.000618	0.006804	0.000152	0.029272	0.000534	0.013244	0.000289	0.108534	0.001541	0.021996	0.000559	0.421224	0.006602	0.021836	0.000479	0.021836	0.000479	
302	0.6		0.006497	0.000150	0.031127	0.000645	0.006796	0.000157	0.029452	0.000546	0.013271	0.000296	0.109731	0.001612	0.021978	0.000577	0.425378	0.006802	0.021904	0.000490	0.021904	0.000490	
303	0.6		0.006520	0.000152	0.031479	0.000673	0.006789	0.000162	0.029633	0.000559	0.013298	0.000303	0.110929	0.001686	0.021960	0.000597	0.429534	0.007007	0.021972	0.000502	0.021972	0.000502	
304	0.6		0.006543	0.000155	0.031830	0.000701	0.006781	0.000167	0.029813	0.000572	0.013326	0.000310	0.112128	0.001761	0.021941	0.000618	0.433691	0.007216	0.022039	0.000514	0.022039	0.000514	
305	0.6		0.006567	0.000157	0.032182	0.000729	0.006773	0.000173	0.029993	0.000586	0.013353	0.000317	0.113327	0.001838	0.021923	0.000640	0.437849	0.007428	0.022107	0.000525	0.022107	0.000525	


114	0.7		0.002502	0.000457	0.002510	0.000421	0.004920	0.000617	0.005064	0.000660	0.007001	0.001536	0.006866	0.002803	0.028128	0.021450	0.032399	0.027149	0.008347	0.002504	0.008347	0.002504	
115	0.7		0.002504	0.000425	0.002523	0.000394	0.004950	0.000584	0.005101	0.000616	0.006904	0.001398	0.006853	0.002642	0.026671	0.019780	0.031245	0.025133	0.008508	0.002345	0.008508	0.002345	
116	0.7		0.002506	0.000393	0.002535	0.000367	0.004981	0.000557	0.005138	0.000579	0.006810	0.001262	0.006841	0.002484	0.025226	0.018126	0.030103	0.023144	0.008668	0.002187	0.008668	0.002187	
117	0.7		0.002508	0.000361	0.002547	0.000341	0.005015	0.000536	0.005178	0.000549	0.006718	0.001130	0.006832	0.002330	0.023806	0.016498	0.028984	0.021197	0.008827	0.002031	0.008827	0.002031	
118	0.7		0.002510	0.000330	0.002560	0.000315	0.005051	0.000521	0.005220	0.000526	0.006631	0.001005	0.006826	0.002182	0.022422	0.014907	0.027901	0.019305	0.008986	0.001878	0.008986	0.001878	
119	0.7		0.002513	0.000299	0.002573	0.000290	0.005090	0.000512	0.005266	0.000511	0.006550	0.000887	0.006825	0.002040	0.021086	0.013363	0.026865	0.017483	0.009142	0.001728	0.009142	0.001728	
120	0.7		0.002516	0.000270	0.002586	0.000266	0.005134	0.000509	0.005317	0.000504	0.006476	0.000779	0.006829	0.001905	0.019811	0.011880	0.025888	0.015748	0.009297	0.001582	0.009297	0.001582	
121	0.7		0.002520	0.000241	0.002599	0.000242	0.005183	0.000510	0.005374	0.000503	0.006411	0.000684	0.006841	0.001778	0.018608	0.010469	0.024981	0.014117	0.009450	0.001441	0.009450	0.001441	
122	0.7		0.002525	0.000214	0.002613	0.000219	0.005238	0.000514	0.005438	0.000509	0.006357	0.000604	0.006860	0.001661	0.017490	0.009147	0.024156	0.012611	0.009600	0.001306	0.009600	0.001306	
123	0.7		0.002531	0.000188	0.002627	0.000198	0.005300	0.000522	0.005510	0.000518	0.006315	0.000544	0.006889	0.001552	0.016469	0.007932	0.023426	0.011248	0.009746	0.001177	0.009746	0.001177	
124	0.7		0.002537	0.000163	0.002642	0.000177	0.005371	0.000530	0.005591	0.000529	0.006287	0.000505	0.006928	0.001454	0.015557	0.006846	0.022801	0.010050	0.009890	0.001055	0.009890	0.001055	
125	0.7		0.002545	0.000140	0.002657	0.000158	0.005450	0.000537	0.005681	0.000542	0.006273	0.000487	0.006979	0.001366	0.014766	0.005913	0.022294	0.009037	0.010029	0.000942	0.010029	0.000942	
126	0.7		0.002554	0.000120	0.002673	0.000141	0.005539	0.000544	0.005783	0.000553	0.006277	0.000488	0.007043	0.001287	0.014108	0.005162	0.021917	0.008220	0.010164	0.000838	0.010164	0.000838	
127	0.7		0.002564	0.000101	0.002690	0.000125	0.005638	0.000547	0.005896	0.000562	0.006298	0.000501	0.007120	0.001217	0.013595	0.004615	0.021680	0.007601	0.010295	0.000744	0.010295	0.000744	
128	0.7		0.002575	0.000085	0.002708	0.000111	0.005749	0.000548	0.006022	0.000567	0.006339	0.000521	0.007213	0.001156	0.013240	0.004276	0.021597	0.007165	0.010420	0.000661	0.010420	0.000661	
129	0.7		0.002588	0.000073	0.002726	0.000100	0.005873	0.000544	0.006162	0.000568	0.006401	0.000543	0.007321	0.001100	0.013054	0.004123	0.021678	0.006877	0.010541	0.000589	0.010541	0.000589	
130	0.7		0.002602	0.000063	0.002745	0.000090	0.006009	0.000535	0.006317	0.000564	0.006485	0.000562	0.007448	0.001050	0.013050	0.004104	0.021936	0.006691	0.010655	0.000529	0.010655	0.000529	
131	0.7		0.002618	0.000057	0.002765	0.000082	0.006160	0.000520	0.006487	0.000553	0.006594	0.000574	0.007592	0.001002	0.013239	0.004154	0.022381	0.006551	0.010764	0.000480	0.010764	0.000480	
132	0.7		0.002636	0.000054	0.002786	0.000077	0.006324	0.000501	0.006672	0.000537	0.006726	0.000579	0.007755	0.000956	0.013615	0.004221	0.023010	0.006416	0.010866	0.000441	0.010866	0.000441	
133	0.7		0.002655	0.000053	0.002808	0.000074	0.006500	0.000476	0.006871	0.000515	0.006879	0.000577	0.007935	0.000910	0.014163	0.004272	0.023810	0.006258	0.010962	0.000411	0.010962	0.000411	
134	0.7		0.002676	0.000054	0.002831	0.000073	0.006686	0.000448	0.007082	0.000489	0.007050	0.000567	0.008131	0.000865	0.014863	0.004289	0.024764	0.006063	0.011054	0.000388	0.011054	0.000388	
135	0.7		0.002699	0.000056	0.002855	0.000073	0.006879	0.000417	0.007302	0.000459	0.007238	0.000550	0.008340	0.000820	0.015697	0.004265	0.025858	0.005824	0.011140	0.000372	0.011140	0.000372	
136	0.7		0.002723	0.000059	0.002881	0.000076	0.007079	0.000385	0.007531	0.000426	0.007440	0.000529	0.008563	0.000776	0.016648	0.004199	0.027078	0.005541	0.011223	0.000359	0.011223	0.000359	
137	0.7		0.002748	0.000062	0.002909	0.000079	0.007283	0.000353	0.007766	0.000393	0.007653	0.000503	0.008798	0.000734	0.017697	0.004095	0.028407	0.005220	0.011301	0.000351	0.011301	0.000351	
138	0.7		0.002774	0.000065	0.002938	0.000083	0.007489	0.000322	0.008005	0.000359	0.007875	0.000475	0.009043	0.000694	0.018825	0.003961	0.029831	0.004870	0.011376	0.000345	0.011376	0.000345	
139	0.7		0.002802	0.000069	0.002968	0.000088	0.007696	0.000295	0.008248	0.000326	0.008104	0.000445	0.009298	0.000657	0.020016	0.003804	0.031336	0.004506	0.011448	0.000343	0.011448	0.000343	
140	0.7		0.002831	0.000073	0.003001	0.000094	0.007902	0.000273	0.008491	0.000297	0.008337	0.000417	0.009560	0.000624	0.021251	0.003636	0.032906	0.004141	0.011518	0.000342	0.011518	0.000342	
141	0.7		0.002861	0.000077	0.003035	0.000099	0.008105	0.000258	0.008734	0.000273	0.008573	0.000390	0.009829	0.000597	0.022511	0.003468	0.034526	0.003796	0.011585	0.000343	0.011585	0.000343	
142	0.7		0.002893	0.000081	0.003071	0.000104	0.008303	0.000250	0.008974	0.000254	0.008807	0.000367	0.010102	0.000574	0.023779	0.003310	0.036181	0.003490	0.011651	0.000346	0.011651	0.000346	
143	0.7		0.002925	0.000086	0.003110	0.000109	0.008494	0.000250	0.009210	0.000244	0.009039	0.000350	0.010380	0.000558	0.025037	0.003172	0.037857	0.003242	0.011716	0.000351	0.011716	0.000351	
144	0.7		0.002958	0.000090	0.003150	0.000113	0.008676	0.000256	0.009440	0.000240	0.009266	0.000339	0.010660	0.000547	0.026266	0.003061	0.039538	0.003069	0.011779	0.000356	0.011779	0.000356	
145	0.7		0.002992	0.000094	0.003193	0.000116	0.008848	0.000265	0.009662	0.000242	0.009486	0.000333	0.010942	0.000540	0.027448	0.002980	0.041209	0.002976	0.011843	0.000361	0.011843	0.000361	
146	0.7		0.003027	0.000098	0.003238	0.000119	0.009008	0.000275	0.009875	0.000248	0.009695	0.000332	0.011224	0.000536	0.028566	0.002930	0.042857	0.002956	0.011906	0.000367	0.011906	0.000367	
147	0.7		0.003062	0.000101	0.003286	0.000121	0.009155	0.000285	0.010077	0.000255	0.009894	0.000334	0.011505	0.000534	0.029613	0.002904	0.044474	0.002990	0.011970	0.000371	0.011970	0.000371	
148	0.7		0.003099	0.000104	0.003336	0.000122	0.009289	0.000293	0.010270	0.000263	0.010082	0.000338	0.011785	0.000532	0.030591	0.002894	0.046062	0.003059	0.012034	0.000375	0.012034	0.000375	
149	0.7		0.003135	0.000107	0.003388	0.000122	0.009412	0.000299	0.010454	0.000270	0.010260	0.000343	0.012065	0.000530	0.031503	0.002895	0.047623	0.003146	0.012098	0.000377	0.012098	0.000377	
150	0.7		0.003173	0.000109	0.003442	0.000121	0.009524	0.000303	0.010629	0.000275	0.010429	0.000348	0.012345	0.000526	0.032351	0.002900	0.049159	0.003238	0.012163	0.000379	0.012163	0.000379	
151	0.7		0.003211	0.000110	0.003499	0.000120	0.009625	0.000304	0.010796	0.000279	0.010588	0.000352	0.012625	0.000521	0.033138	0.002905	0.050669	0.003328	0.012228	0.000379	0.012228	0.000379	
152	0.7		0.003250	0.000112	0.003557	0.000118	0.009715	0.000302	0.010955	0.000280	0.010739	0.000355	0.012904	0.000514	0.033866	0.002908	0.052156	0.003409	0.012294	0.000378	0.012294	0.000378	
153	0.7		0.003290	0.000113	0.003618	0.000115	0.009796	0.000297	0.011106	0.000279	0.010881	0.000357	0.013183	0.000506	0.034537	0.002908	0.053621	0.003477	0.012360	0.000376	0.012360	0.000376	
154	0.7		0.003330	0.000113	0.003680	0.000111	0.009868	0.000291	0.011250	0.000277	0.011016	0.000358	0.013462	0.000495	0.035154	0.002901	0.055066	0.003530	0.012427	0.000372	0.012427	0.000372	
155	0.7		0.003370	0.000113	0.003744	0.000107	0.009930	0.000282	0.011388	0.000272	0.011142	0.000357	0.013742	0.000482	0.035719	0.002889	0.056491	0.003568	0.012494	0.000367	0.012494	0.000367	
156	0.7		0.003411	0.000114	0.003810	0.000103	0.009985	0.000271	0.011519	0.000266	0.011262	0.000355	0.014021	0.000468	0.036235	0.002870	0.057899	0.003591	0.012562	0.000362	0.012562	0.000362	
157	0.7		0.003453	0.000113	0.003877	0.000098	0.010032	0.000258	0.011645	0.000258	0.011375	0.000352	0.014300	0.000452	0.036704	0.002845	0.059291	0.003600	0.012631	0.000355	0.012631	0.000355	
158	0.7		0.003494	0.000113	0.003946	0.000093	0.010071	0.000244	0.011765	0.000249	0.011481	0.000348	0.014580	0.000435	0.037129	0.002815	0.060667	0.003596	0.012700	0.000348	0.012700	0.000348	
159	0.7		0.003536	0.000112	0.004017	0.000088	0.010104	0.000228	0.011881	0.000238	0.011582	0.000343	0.014859	0.000417	0.037512	0.002781	0.062030	0.003579	0.012770	0.000340	0.012770	0.000340	
160	0.7		0.003579	0.000112	0.004089	0.000083	0.010131	0.000212	0.011992	0.000227	0.011676	0.000338	0.015140	0.000398	0.037856	0.002743	0.063381	0.003553	0.012840	0.000331	0.012840	0.000331	
161	0.7		0.003622	0.000111	0.004163	0.000078	0.010152	0.000196	0.012099	0.000215	0.011766	0.000332	0.015420	0.000378	0.038163	0.002702	0.064722	0.003519	0.012912	0.000322	0.012912	0.000322	
162	0.7		0.003665	0.000110	0.004237	0.000074	0.010167	0.000179	0.012202	0.000203	0.011851	0.000325	0.015702	0.000359	0.038435	0.002659	0.066053	0.003479	0.012984	0.000312	0.012984	0.000312	
163	0.7		0.003708	0.000109	0.004313	0.000070	0.010178	0.000163	0.012302	0.000190	0.011931	0.000319	0.015983	0.000341	0.038676	0.002616	0.067376	0.003435	0.013057	0.000302	0.013057	0.000302	
164	0.7		0.003752	0.000108	0.004390	0.000066	0.010185	0.000147	0.012400	0.000178	0.012008	0.000312	0.016266	0.000323	0.038886	0.002572	0.068692	0.003390	0.013131	0.000292	0.013131	0.000292	
165	0.7		0.003795	0.000107	0.004469	0.000064	0.010188	0.000133	0.012495	0.000167	0.012081	0.000306	0.016549	0.000308	0.039070	0.002530	0.070004	0.003344	0.013206	0.000283	0.013206	0.000283	
166	0.7		0.003839	0.000107	0.004548	0.000063	0.010188	0.000120	0.012588	0.000156	0.012150	0.000301	0.016833	0.000295	0.039229	0.002490	0.071311	0.003300	0.013281	0.000273	0.013281	0.000273	
167	0.7		0.003883	0.000106	0.004628	0.000063	0.010185	0.000110	0.012680	0.000147	0.012217	0.000295	0.017118	0.000285	0.039366	0.002452	0.072617	0.003259	0.013358	0.000264	0.013358	0.000264	
168	0.7		0.003927	0.000105	0.004709	0.000064	0.010180	0.000103	0.012771	0.000139	0.012282	0.000291	0.017403	0.000278	0.039482	0.002416	0.073921	0.003223	0.013435	0.000255	0.013435	0.000255	
169	0.7		0.003971	0.000104	0.004791	0.000066	0.010173	0.000099	0.012861	0.000134	0.012344	0.000287	0.017690	0.000274	0.039582	0.002384	0.075226	0.003191	0.013514	0.000247	0.013514	0.000247	
170	0.7		0.004015	0.000103	0.004874	0.000069	0.010165	0.000098	0.012951	0.000130	0.012405	0.000284	0.017978	0.000274	0.039667	0.002355	0.076533	0.003166	0.013593	0.000240	0.013593	0.000240	
171	0.7		0.004060	0.000103	0.004957	0.000072	0.010157	0.000100	0.013041	0.000129	0.012464	0.000282	0.018267	0.000276	0.039739	0.002330	0.077842	0.003145	0.013674	0.000233	0.013674	0.000233	
172	0.7		0.004104	0.000102	0.005041	0.000076	0.010148	0.000104	0.013132	0.000128	0.012523	0.000280	0.018557	0.000281	0.039801	0.002307	0.079157	0.003130	0.013756	0.000227	0.013756	0.000227	
173	0.7		0.004147	0.000102	0.005126	0.000079	0.010139	0.000109	0.013225	0.000130	0.012581	0.000279	0.018848	0.000287	0.039855	0.002286	0.080477	0.003120	0.013839	0.000222	0.013839	0.000222	
174	0.7		0.004191	0.000101	0.005211	0.000083	0.010131	0.000114	0.013318	0.000132	0.012639	0.000278	0.019141	0.000295	0.039901	0.002268	0.081804	0.003112	0.013923	0.000218	0.013923	0.000218	
175	0.7		0.004235	0.000101	0.005296	0.000087	0.010123	0.000118	0.013412	0.000135	0.012696	0.000278	0.019436	0.000303	0.039939	0.002251	0.083137	0.003107	0.014008	0.000214	0.014008	0.000214	
176	0.7		0.004279	0.000100	0.005383	0.000091	0.010115	0.000123	0.013507	0.000138	0.012753	0.000277	0.019732	0.000311	0.039969	0.002235	0.084477	0.003104	0.014094	0.000211	0.014094	0.000211	
177	0.7		0.004323	0.000100	0.005470	0.000095	0.010107	0.000127	0.013603	0.000141	0.012809	0.000278	0.020031	0.000319	0.039992	0.002221	0.085824	0.003101	0.014181	0.000209	0.014181	0.000209	
178	0.7		0.004366	0.000100	0.005558	0.000098	0.010100	0.000130	0.013700	0.000145	0.012865	0.000278	0.020331	0.000328	0.040007	0.002206	0.087180	0.003098	0.014270	0.000207	0.014270	0.000207	
179	0.7		0.004410	0.000099	0.005646	0.000101	0.010093	0.000133	0.013798	0.000148	0.012920	0.000278	0.020634	0.000335	0.040016	0.002193	0.088544	0.003094	0.014359	0.000205	0.014359	0.000205	
180	0.7		0.004453	0.000099	0.005736	0.000103	0.010085	0.000135	0.013897	0.000151	0.012975	0.000278	0.020939	0.000342	0.040017	0.002179	0.089917	0.003089	0.014449	0.000204	0.014449	0.000204	
181	0.7		0.004496	0.000099	0.005826	0.000106	0.010078	0.000136	0.013998	0.000153	0.013029	0.000278	0.021247	0.000348	0.040011	0.002165	0.091299	0.003083	0.014540	0.000203	0.014540	0.000203	
182	0.7		0.004539	0.000099	0.005918	0.000108	0.010071	0.000136	0.014099	0.000155	0.013083	0.000279	0.021557	0.000354	0.039998	0.002151	0.092691	0.003075	0.014632	0.000202	0.014632	0.000202	
183	0.7		0.004583	0.000098	0.006010	0.000110	0.010065	0.000135	0.014201	0.000157	0.013137	0.000279	0.021870	0.000358	0.039979	0.002136	0.094093	0.003064	0.014725	0.000201	0.014725	0.000201	
184	0.7		0.004626	0.000098	0.006103	0.000111	0.010058	0.000134	0.014304	0.000159	0.013190	0.000279	0.022186	0.000362	0.039954	0.002122	0.095506	0.003051	0.014818	0.000200	0.014818	0.000200	
185	0.7		0.004669	0.000098	0.006198	0.000112	0.010052	0.000131	0.014408	0.000160	0.013242	0.000279	0.022506	0.000364	0.039922	0.002106	0.096930	0.003036	0.014913	0.000200	0.014913	0.000200	
186	0.7		0.004711	0.000098	0.006293	0.000113	0.010046	0.000128	0.014513	0.000160	0.013294	0.000278	0.022829	0.000366	0.039884	0.002090	0.098365	0.003018	0.015008	0.000200	0.015008	0.000200	
187	0.7		0.004754	0.000097	0.006390	0.000113	0.010039	0.000124	0.014619	0.000161	0.013346	0.000278	0.023155	0.000366	0.039839	0.002074	0.099813	0.002997	0.015104	0.000199	0.015104	0.000199	
188	0.7		0.004797	0.000097	0.006488	0.000113	0.010034	0.000120	0.014726	0.000161	0.013397	0.000278	0.023485	0.000366	0.039789	0.002057	0.101272	0.002973	0.015201	0.000199	0.015201	0.000199	
189	0.7		0.004840	0.000097	0.006587	0.000113	0.010028	0.000115	0.014834	0.000161	0.013448	0.000277	0.023818	0.000364	0.039734	0.002040	0.102745	0.002946	0.015299	0.000199	0.015299	0.000199	
190	0.7		0.004882	0.000097	0.006687	0.000112	0.010022	0.000110	0.014943	0.000160	0.013499	0.000276	0.024156	0.000361	0.039673	0.002022	0.104231	0.002916	0.015397	0.000198	0.015397	0.000198	
191	0.7		0.004924	0.000097	0.006789	0.000111	0.010017	0.000104	0.015052	0.000160	0.013549	0.000275	0.024498	0.000357	0.039606	0.002004	0.105731	0.002883	0.015496	0.000198	0.015496	0.000198	
192	0.7		0.004967	0.000097	0.006892	0.000110	0.010011	0.000098	0.015163	0.000159	0.013598	0.000275	0.024844	0.000353	0.039534	0.001985	0.107244	0.002847	0.015595	0.000198	0.015595	0.000198	
193	0.7		0.005009	0.000096	0.006996	0.000109	0.010006	0.000092	0.015275	0.000158	0.013647	0.000274	0.025194	0.000347	0.039458	0.001965	0.108773	0.002809	0.015696	0.000198	0.015696	0.000198	
194	0.7		0.005051	0.000096	0.007102	0.000107	0.010001	0.000086	0.015388	0.000157	0.013696	0.000273	0.025549	0.000341	0.039376	0.001946	0.110316	0.002768	0.015797	0.000197	0.015797	0.000197	
195	0.7		0.005093	0.000096	0.007210	0.000106	0.009995	0.000080	0.015501	0.000157	0.013745	0.000272	0.025909	0.000333	0.039289	0.001926	0.111875	0.002725	0.015898	0.000197	0.015898	0.000197	
196	0.7		0.005135	0.000096	0.007318	0.000104	0.009990	0.000075	0.015616	0.000156	0.013793	0.000271	0.026273	0.000325	0.039198	0.001906	0.113450	0.002679	0.016000	0.000197	0.016000	0.000197	
197	0.7		0.005177	0.000097	0.007429	0.000102	0.009986	0.000070	0.015731	0.000155	0.013841	0.000270	0.026643	0.000317	0.039103	0.001885	0.115042	0.002632	0.016102	0.000197	0.016102	0.000197	
198	0.7		0.005219	0.000097	0.007541	0.000100	0.009981	0.000066	0.015847	0.000155	0.013888	0.000269	0.027018	0.000308	0.039003	0.001864	0.116650	0.002582	0.016205	0.000196	0.016205	0.000196	
199	0.7		0.005260	0.000097	0.007655	0.000098	0.009976	0.000064	0.015965	0.000155	0.013935	0.000268	0.027398	0.000299	0.038899	0.001844	0.118275	0.002531	0.016309	0.000196	0.016309	0.000196	
200	0.7		0.005302	0.000097	0.007770	0.000097	0.009971	0.000064	0.016083	0.000156	0.013982	0.000267	0.027784	0.000290	0.038791	0.001823	0.119918	0.002478	0.016413	0.000196	0.016413	0.000196	
201	0.7		0.005343	0.000097	0.007887	0.000096	0.009967	0.000065	0.016202	0.000156	0.014028	0.000266	0.028175	0.000282	0.038679	0.001802	0.121580	0.002425	0.016517	0.000196	0.016517	0.000196	
202	0.7		0.005384	0.000098	0.008006	0.000095	0.009962	0.000068	0.016322	0.000158	0.014075	0.000265	0.028572	0.000274	0.038564	0.001781	0.123260	0.002372	0.016622	0.000196	0.016622	0.000196	
203	0.7		0.005425	0.000098	0.008127	0.000094	0.009958	0.000073	0.016442	0.000159	0.014120	0.000264	0.028975	0.000269	0.038445	0.001760	0.124958	0.002319	0.016727	0.000197	0.016727	0.000197	
204	0.7		0.005467	0.000098	0.008250	0.000095	0.009953	0.000079	0.016564	0.000161	0.014166	0.000264	0.029384	0.000265	0.038322	0.001739	0.126677	0.002266	0.016832	0.000197	0.016832	0.000197	
205	0.7		0.005507	0.000099	0.008375	0.000096	0.009949	0.000086	0.016687	0.000164	0.014211	0.000263	0.029800	0.000263	0.038197	0.001718	0.128415	0.002216	0.016938	0.000198	0.016938	0.000198	
206	0.7		0.005548	0.000099	0.008501	0.000098	0.009945	0.000093	0.016810	0.000167	0.014256	0.000263	0.030222	0.000265	0.038068	0.001697	0.130174	0.002168	0.017044	0.000198	0.017044	0.000198	
207	0.7		0.005589	0.000100	0.008630	0.000101	0.009941	0.000102	0.016935	0.000171	0.014301	0.000263	0.030650	0.000271	0.037936	0.001677	0.131954	0.002123	0.017150	0.000199	0.017150	0.000199	
208	0.7		0.005630	0.000100	0.008760	0.000105	0.009937	0.000110	0.017060	0.000175	0.014345	0.000263	0.031085	0.000281	0.037802	0.001656	0.133755	0.002083	0.017257	0.000200	0.017257	0.000200	
209	0.7		0.005670	0.000101	0.008893	0.000110	0.009932	0.000119	0.017186	0.000180	0.014389	0.000263	0.031527	0.000295	0.037665	0.001635	0.135577	0.002049	0.017364	0.000202	0.017364	0.000202	
210	0.7		0.005711	0.000101	0.009028	0.000116	0.009928	0.000128	0.017313	0.000185	0.014433	0.000263	0.031977	0.000313	0.037526	0.001615	0.137422	0.002021	0.017471	0.000203	0.017471	0.000203	
211	0.7		0.005751	0.000102	0.009165	0.000123	0.009924	0.000137	0.017441	0.000190	0.014476	0.000264	0.032433	0.000336	0.037384	0.001594	0.139289	0.002003	0.017578	0.000205	0.017578	0.000205	
212	0.7		0.005791	0.000103	0.009304	0.000131	0.009920	0.000146	0.017570	0.000196	0.014519	0.000264	0.032897	0.000363	0.037241	0.001574	0.141179	0.001994	0.017685	0.000207	0.017685	0.000207	
213	0.7		0.005831	0.000103	0.009445	0.000140	0.009916	0.000154	0.017699	0.000202	0.014562	0.000265	0.033368	0.000394	0.037095	0.001554	0.143093	0.001996	0.017793	0.000210	0.017793	0.000210	
214	0.7		0.005871	0.000104	0.009589	0.000150	0.009912	0.000163	0.017830	0.000208	0.014605	0.000266	0.033847	0.000428	0.036947	0.001534	0.145031	0.002011	0.017900	0.000212	0.017900	0.000212	
215	0.7		0.005911	0.000105	0.009735	0.000160	0.009908	0.000171	0.017961	0.000215	0.014648	0.000267	0.034334	0.000465	0.036798	0.001515	0.146993	0.002039	0.018008	0.000215	0.018008	0.000215	
216	0.7		0.005950	0.000105	0.009884	0.000171	0.009904	0.000179	0.018093	0.000221	0.014690	0.000268	0.034828	0.000504	0.036647	0.001496	0.148980	0.002080	0.018116	0.000218	0.018116	0.000218	
217	0.7		0.005990	0.000106	0.010035	0.000183	0.009900	0.000187	0.018226	0.000228	0.014732	0.000269	0.035331	0.000546	0.036495	0.001478	0.150992	0.002135	0.018223	0.000221	0.018223	0.000221	
218	0.7		0.006029	0.000107	0.010188	0.000195	0.009896	0.000194	0.018360	0.000236	0.014774	0.000271	0.035842	0.000589	0.036342	0.001461	0.153030	0.002202	0.018331	0.000225	0.018331	0.000225	
219	0.7		0.006069	0.000107	0.010344	0.000207	0.009892	0.000202	0.018494	0.000243	0.014815	0.000272	0.036362	0.000635	0.036187	0.001444	0.155094	0.002282	0.018439	0.000228	0.018439	0.000228	
220	0.7		0.006108	0.000108	0.010502	0.000220	0.009888	0.000209	0.018629	0.000250	0.014857	0.000274	0.036890	0.000681	0.036032	0.001429	0.157184	0.002374	0.018547	0.000232	0.018547	0.000232	
221	0.7		0.006147	0.000109	0.010663	0.000233	0.009884	0.000216	0.018766	0.000258	0.014898	0.000276	0.037427	0.000729	0.035876	0.001414	0.159302	0.002475	0.018654	0.000236	0.018654	0.000236	
222	0.7		0.006186	0.000110	0.010827	0.000246	0.009880	0.000223	0.018903	0.000266	0.014939	0.000278	0.037973	0.000777	0.035719	0.001400	0.161447	0.002586	0.018761	0.000241	0.018761	0.000241	
223	0.7		0.006225	0.000110	0.010993	0.000259	0.009876	0.000229	0.019040	0.000273	0.014980	0.000280	0.038528	0.000827	0.035562	0.001388	0.163620	0.002706	0.018869	0.000245	0.018869	0.000245	
224	0.7		0.006263	0.000111	0.011162	0.000272	0.009872	0.000235	0.019179	0.000281	0.015020	0.000282	0.039092	0.000876	0.035405	0.001377	0.165821	0.002832	0.018976	0.000249	0.018976	0.000249	
225	0.7		0.006302	0.000112	0.011334	0.000286	0.009868	0.000241	0.019318	0.000289	0.015061	0.000284	0.039665	0.000926	0.035248	0.001367	0.168051	0.002965	0.019083	0.000254	0.019083	0.000254	
226	0.7		0.006340	0.000112	0.011509	0.000299	0.009864	0.000247	0.019459	0.000296	0.015101	0.000286	0.040248	0.000977	0.035090	0.001358	0.170310	0.003102	0.019190	0.000259	0.019190	0.000259	
227	0.7		0.006378	0.000113	0.011686	0.000312	0.009859	0.000253	0.019600	0.000304	0.015141	0.000288	0.040841	0.001027	0.034933	0.001351	0.172599	0.003244	0.019296	0.000263	0.019296	0.000263	
228	0.7		0.006417	0.000114	0.011867	0.000326	0.009855	0.000258	0.019741	0.000312	0.015181	0.000290	0.041444	0.001077	0.034776	0.001345	0.174918	0.003388	0.019403	0.000268	0.019403	0.000268	
229	0.7		0.006454	0.000114	0.012050	0.000339	0.009851	0.000263	0.019884	0.000320	0.015221	0.000292	0.042056	0.001127	0.034620	0.001340	0.177268	0.003534	0.019509	0.000273	0.019509	0.000273	
230	0.7		0.006492	0.000115	0.012236	0.000352	0.009846	0.000267	0.020027	0.000327	0.015261	0.000294	0.042679	0.001176	0.034464	0.001337	0.179649	0.003682	0.019614	0.000277	0.019614	0.000277	
231	0.7		0.006530	0.000116	0.012426	0.000364	0.009842	0.000272	0.020171	0.000335	0.015301	0.000297	0.043312	0.001224	0.034309	0.001336	0.182061	0.003830	0.019720	0.000282	0.019720	0.000282	
232	0.7		0.006568	0.000116	0.012618	0.000377	0.009837	0.000276	0.020316	0.000342	0.015340	0.000299	0.043955	0.001272	0.034155	0.001335	0.184505	0.003978	0.019825	0.000286	0.019825	0.000286	
233	0.7		0.006605	0.000117	0.012813	0.000389	0.009833	0.000280	0.020462	0.000349	0.015379	0.000301	0.044609	0.001318	0.034002	0.001336	0.186981	0.004125	0.019929	0.000291	0.019929	0.000291	
234	0.7		0.006642	0.000117	0.013012	0.000401	0.009828	0.000283	0.020608	0.000357	0.015419	0.000303	0.045274	0.001364	0.033850	0.001338	0.189490	0.004270	0.020034	0.000295	0.020034	0.000295	
235	0.7		0.006679	0.000118	0.013214	0.000412	0.009823	0.000287	0.020755	0.000364	0.015458	0.000305	0.045950	0.001408	0.033700	0.001341	0.192032	0.004413	0.020137	0.000299	0.020137	0.000299	
236	0.7		0.006716	0.000118	0.013419	0.000423	0.009818	0.000290	0.020903	0.000371	0.015497	0.000307	0.046636	0.001451	0.033552	0.001345	0.194608	0.004553	0.020241	0.000303	0.020241	0.000303	
237	0.7		0.006753	0.000119	0.013627	0.000433	0.009813	0.000292	0.021052	0.000377	0.015536	0.000309	0.047334	0.001492	0.033405	0.001350	0.197218	0.004689	0.020344	0.000307	0.020344	0.000307	
238	0.7		0.006790	0.000119	0.013839	0.000443	0.009808	0.000295	0.021201	0.000384	0.015575	0.000311	0.048044	0.001531	0.033260	0.001356	0.199863	0.004822	0.020446	0.000310	0.020446	0.000310	
239	0.7		0.006827	0.000120	0.014054	0.000452	0.009803	0.000297	0.021351	0.000390	0.015614	0.000312	0.048765	0.001569	0.033117	0.001362	0.202543	0.004950	0.020548	0.000313	0.020548	0.000313	
240	0.7		0.006863	0.000120	0.014272	0.000461	0.009798	0.000299	0.021502	0.000397	0.015652	0.000314	0.049497	0.001604	0.032976	0.001369	0.205258	0.005073	0.020649	0.000316	0.020649	0.000316	
241	0.7		0.006899	0.000120	0.014494	0.000469	0.009792	0.000301	0.021654	0.000403	0.015691	0.000315	0.050242	0.001637	0.032837	0.001376	0.208009	0.005190	0.020750	0.000319	0.020750	0.000319	
242	0.7		0.006935	0.000121	0.014719	0.000477	0.009787	0.000302	0.021806	0.000408	0.015730	0.000317	0.050998	0.001669	0.032702	0.001383	0.210796	0.005301	0.020850	0.000321	0.020850	0.000321	
243	0.7		0.006971	0.000121	0.014948	0.000483	0.009781	0.000303	0.021959	0.000414	0.015768	0.000318	0.051767	0.001697	0.032568	0.001390	0.213620	0.005406	0.020950	0.000324	0.020950	0.000324	
244	0.7		0.007007	0.000121	0.015181	0.000489	0.009775	0.000304	0.022113	0.000419	0.015807	0.000319	0.052548	0.001723	0.032438	0.001397	0.216481	0.005503	0.021049	0.000325	0.021049	0.000325	
245	0.7		0.007043	0.000122	0.015417	0.000494	0.009769	0.000304	0.022267	0.000425	0.015845	0.000320	0.053341	0.001747	0.032310	0.001404	0.219380	0.005593	0.021147	0.000327	0.021147	0.000327	
246	0.7		0.007078	0.000122	0.015657	0.000499	0.009763	0.000304	0.022423	0.000429	0.015884	0.000320	0.054147	0.001767	0.032186	0.001410	0.222317	0.005675	0.021244	0.000328	0.021244	0.000328	
247	0.7		0.007114	0.000122	0.015900	0.000502	0.009757	0.000304	0.022578	0.000434	0.015922	0.000321	0.054966	0.001784	0.032065	0.001415	0.225292	0.005749	0.021341	0.000329	0.021341	0.000329	
248	0.7		0.007149	0.000122	0.016147	0.000505	0.009751	0.000304	0.022735	0.000438	0.015961	0.000321	0.055798	0.001799	0.031947	0.001420	0.228307	0.005813	0.021437	0.000329	0.021437	0.000329	
249	0.7		0.007184	0.000122	0.016398	0.000507	0.009744	0.000303	0.022892	0.000442	0.015999	0.000321	0.056643	0.001810	0.031833	0.001424	0.231360	0.005870	0.021532	0.000329	0.021532	0.000329	
250	0.7		0.007219	0.000123	0.016653	0.000508	0.009738	0.000302	0.023050	0.000446	0.016037	0.000321	0.057501	0.001818	0.031723	0.001426	0.234454	0.005916	0.021626	0.000329	0.021626	0.000329	
251	0.7		0.007253	0.000123	0.016912	0.000508	0.009731	0.000301	0.023209	0.000450	0.016076	0.000321	0.058372	0.001822	0.031616	0.001428	0.237587	0.005952	0.021720	0.000328	0.021720	0.000328	
252	0.7		0.007288	0.000123	0.017174	0.000507	0.009724	0.000299	0.023368	0.000453	0.016114	0.000321	0.059256	0.001823	0.031513	0.001428	0.240760	0.005979	0.021813	0.000327	0.021813	0.000327	
253	0.7		0.007322	0.000123	0.017440	0.000505	0.009717	0.000297	0.023528	0.000456	0.016153	0.000320	0.060153	0.001821	0.031414	0.001426	0.243970	0.005998	0.021905	0.000325	0.021905	0.000325	
254	0.7		0.007356	0.000123	0.017710	0.000502	0.009710	0.000295	0.023688	0.000459	0.016191	0.000319	0.061062	0.001816	0.031318	0.001424	0.247218	0.006008	0.021996	0.000324	0.021996	0.000324	
255	0.7		0.007391	0.000123	0.017983	0.000498	0.009702	0.000293	0.023850	0.000461	0.016230	0.000318	0.061984	0.001807	0.031226	0.001420	0.250503	0.006010	0.022086	0.000322	0.022086	0.000322	
256	0.7		0.007424	0.000123	0.018259	0.000494	0.009695	0.000290	0.024011	0.000464	0.016268	0.000317	0.062918	0.001796	0.031137	0.001415	0.253824	0.006003	0.022176	0.000319	0.022176	0.000319	
257	0.7		0.007458	0.000123	0.018539	0.000489	0.009687	0.000287	0.024174	0.000466	0.016306	0.000316	0.063863	0.001782	0.031051	0.001408	0.257180	0.005989	0.022265	0.000317	0.022265	0.000317	
258	0.7		0.007492	0.000123	0.018823	0.000483	0.009679	0.000284	0.024337	0.000468	0.016345	0.000315	0.064820	0.001764	0.030969	0.001400	0.260571	0.005969	0.022353	0.000314	0.022353	0.000314	
259	0.7		0.007526	0.000123	0.019109	0.000477	0.009671	0.000280	0.024500	0.000470	0.016383	0.000313	0.065788	0.001745	0.030890	0.001391	0.263996	0.005941	0.022441	0.000311	0.022441	0.000311	
260	0.7		0.007559	0.000123	0.019399	0.000470	0.009663	0.000277	0.024664	0.000472	0.016422	0.000312	0.066767	0.001722	0.030815	0.001380	0.267454	0.005907	0.022528	0.000308	0.022528	0.000308	
261	0.7		0.007592	0.000123	0.019692	0.000462	0.009655	0.000273	0.024829	0.000474	0.016460	0.000310	0.067757	0.001698	0.030742	0.001368	0.270944	0.005868	0.022614	0.000305	0.022614	0.000305	
262	0.7		0.007625	0.000123	0.019988	0.000454	0.009647	0.000269	0.024994	0.000475	0.016498	0.000308	0.068757	0.001670	0.030672	0.001355	0.274467	0.005823	0.022700	0.000302	0.022700	0.000302	
263	0.7		0.007658	0.000124	0.020287	0.000445	0.009638	0.000265	0.025160	0.000477	0.016537	0.000307	0.069768	0.001641	0.030606	0.001341	0.278020	0.005774	0.022785	0.000299	0.022785	0.000299	
264	0.7		0.007691	0.000124	0.020589	0.000436	0.009630	0.000260	0.025327	0.000478	0.016575	0.000305	0.070789	0.001610	0.030542	0.001325	0.281603	0.005720	0.022870	0.000296	0.022870	0.000296	
265	0.7		0.007724	0.000124	0.020893	0.000427	0.009621	0.000256	0.025493	0.000480	0.016614	0.000303	0.071820	0.001576	0.030481	0.001308	0.285217	0.005663	0.022953	0.000293	0.022953	0.000293	
266	0.7		0.007757	0.000125	0.021201	0.000417	0.009612	0.000251	0.025661	0.000481	0.016652	0.000301	0.072860	0.001541	0.030422	0.001290	0.288859	0.005604	0.023036	0.000290	0.023036	0.000290	
267	0.7		0.007789	0.000125	0.021511	0.000407	0.009604	0.000246	0.025829	0.000483	0.016691	0.000300	0.073910	0.001504	0.030367	0.001271	0.292529	0.005542	0.023119	0.000288	0.023119	0.000288	
268	0.7		0.007822	0.000125	0.021824	0.000397	0.009595	0.000242	0.025997	0.000484	0.016729	0.000298	0.074968	0.001466	0.030314	0.001251	0.296226	0.005479	0.023201	0.000286	0.023201	0.000286	
269	0.7		0.007854	0.000126	0.022139	0.000387	0.009585	0.000237	0.026166	0.000486	0.016768	0.000297	0.076036	0.001426	0.030263	0.001230	0.299951	0.005415	0.023283	0.000284	0.023283	0.000284	
270	0.7		0.007886	0.000127	0.022457	0.000377	0.009576	0.000232	0.026335	0.000487	0.016806	0.000295	0.077112	0.001386	0.030215	0.001208	0.303701	0.005352	0.023364	0.000283	0.023364	0.000283	
271	0.7		0.007918	0.000127	0.022778	0.000368	0.009567	0.000226	0.026504	0.000489	0.016844	0.000294	0.078197	0.001345	0.030170	0.001185	0.307477	0.005290	0.023444	0.000282	0.023444	0.000282	
272	0.7		0.007950	0.000128	0.023100	0.000358	0.009557	0.000221	0.026674	0.000491	0.016883	0.000293	0.079290	0.001303	0.030127	0.001161	0.311277	0.005230	0.023524	0.000282	0.023524	0.000282	
273	0.7		0.007982	0.000129	0.023425	0.000350	0.009548	0.000216	0.026845	0.000493	0.016921	0.000292	0.080391	0.001261	0.030086	0.001137	0.315101	0.005172	0.023604	0.000282	0.023604	0.000282	
274	0.7		0.008014	0.000130	0.023752	0.000341	0.009538	0.000211	0.027015	0.000495	0.016960	0.000291	0.081499	0.001219	0.030047	0.001112	0.318948	0.005120	0.023683	0.000283	0.023683	0.000283	
275	0.7		0.008046	0.000131	0.024082	0.000334	0.009529	0.000206	0.027187	0.000497	0.016998	0.000291	0.082615	0.001178	0.030010	0.001086	0.322817	0.005072	0.023761	0.000285	0.023761	0.000285	
276	0.7		0.008078	0.000132	0.024413	0.000328	0.009519	0.000201	0.027358	0.000499	0.017037	0.000290	0.083738	0.001138	0.029975	0.001061	0.326708	0.005030	0.023839	0.000288	0.023839	0.000288	
277	0.7		0.008109	0.000134	0.024747	0.000323	0.009509	0.000196	0.027530	0.000502	0.017075	0.000290	0.084868	0.001100	0.029943	0.001034	0.330621	0.004995	0.023917	0.000291	0.023917	0.000291	
278	0.7		0.008141	0.000135	0.025082	0.000319	0.009499	0.000191	0.027702	0.000505	0.017114	0.000291	0.086005	0.001064	0.029912	0.001008	0.334553	0.004969	0.023994	0.000295	0.023994	0.000295	
279	0.7		0.008172	0.000136	0.025419	0.000317	0.009489	0.000187	0.027875	0.000508	0.017152	0.000291	0.087148	0.001031	0.029883	0.000981	0.338505	0.004952	0.024071	0.000300	0.024071	0.000300	
280	0.7		0.008204	0.000138	0.025758	0.000317	0.009479	0.000183	0.028048	0.000511	0.017190	0.000292	0.088298	0.001001	0.029856	0.000955	0.342475	0.004946	0.024148	0.000306	0.024148	0.000306	
281	0.7		0.008235	0.000140	0.026099	0.000318	0.009469	0.000179	0.028221	0.000514	0.017229	0.000293	0.089453	0.000976	0.029831	0.000929	0.346464	0.004950	0.024224	0.000313	0.024224	0.000313	
282	0.7		0.008266	0.000142	0.026441	0.000322	0.009459	0.000175	0.028395	0.000518	0.017267	0.000295	0.090614	0.000956	0.029807	0.000903	0.350470	0.004966	0.024300	0.000320	0.024300	0.000320	
283	0.7		0.008297	0.000143	0.026786	0.000327	0.009448	0.000171	0.028569	0.000522	0.017306	0.000297	0.091781	0.000942	0.029785	0.000878	0.354493	0.004995	0.024375	0.000328	0.024375	0.000328	
284	0.7		0.008328	0.000146	0.027131	0.000334	0.009438	0.000169	0.028743	0.000526	0.017344	0.000299	0.092953	0.000935	0.029764	0.000854	0.358532	0.005037	0.024450	0.000338	0.024450	0.000338	
285	0.7		0.008359	0.000148	0.027478	0.000344	0.009427	0.000166	0.028917	0.000531	0.017382	0.000302	0.094130	0.000934	0.029745	0.000831	0.362586	0.005093	0.024525	0.000347	0.024525	0.000347	
286	0.7		0.008390	0.000150	0.027827	0.000355	0.009417	0.000164	0.029092	0.000535	0.017421	0.000305	0.095312	0.000941	0.029728	0.000809	0.366654	0.005162	0.024599	0.000358	0.024599	0.000358	
287	0.7		0.008421	0.000152	0.028176	0.000367	0.009406	0.000163	0.029266	0.000540	0.017459	0.000308	0.096499	0.000956	0.029711	0.000788	0.370736	0.005246	0.024674	0.000369	0.024674	0.000369	
288	0.7		0.008452	0.000155	0.028527	0.000382	0.009396	0.000162	0.029441	0.000546	0.017498	0.000312	0.097690	0.000978	0.029696	0.000770	0.374831	0.005343	0.024748	0.000381	0.024748	0.000381	
289	0.7		0.008483	0.000157	0.028879	0.000398	0.009385	0.000162	0.029617	0.000551	0.017536	0.000316	0.098885	0.001008	0.029682	0.000753	0.378938	0.005453	0.024821	0.000393	0.024821	0.000393	
290	0.7		0.008514	0.000160	0.029233	0.000415	0.009375	0.000162	0.029792	0.000557	0.017575	0.000321	0.100083	0.001045	0.029669	0.000739	0.383058	0.005577	0.024895	0.000406	0.024895	0.000406	
291	0.7		0.008544	0.000163	0.029587	0.000434	0.009364	0.000163	0.029968	0.000564	0.017613	0.000325	0.101286	0.001088	0.029657	0.000728	0.387187	0.005714	0.024968	0.000420	0.024968	0.000420	
292	0.7		0.008575	0.000165	0.029943	0.000454	0.009353	0.000165	0.030144	0.000570	0.017652	0.000331	0.102492	0.001138	0.029646	0.000720	0.391327	0.005863	0.025041	0.000434	0.025041	0.000434	
293	0.7		0.008606	0.000168	0.030299	0.000475	0.009342	0.000167	0.030320	0.000577	0.017690	0.000336	0.103701	0.001192	0.029636	0.000714	0.395477	0.006024	0.025114	0.000449	0.025114	0.000449	
294	0.7		0.008636	0.000171	0.030656	0.000497	0.009331	0.000170	0.030496	0.000584	0.017729	0.000342	0.104912	0.001252	0.029627	0.000712	0.399635	0.006196	0.025187	0.000464	0.025187	0.000464	
295	0.7		0.008667	0.000174	0.031014	0.000520	0.009321	0.000174	0.030672	0.000592	0.017767	0.000349	0.106127	0.001316	0.029618	0.000714	0.403801	0.006379	0.025259	0.000479	0.025259	0.000479	
296	0.7		0.008698	0.000178	0.031372	0.000544	0.009310	0.000178	0.030848	0.000599	0.017805	0.000355	0.107344	0.001384	0.029610	0.000718	0.407975	0.006571	0.025331	0.000495	0.025331	0.000495	
297	0.7		0.008728	0.000181	0.031731	0.000568	0.009299	0.000183	0.031025	0.000607	0.017844	0.000362	0.108563	0.001455	0.029603	0.000727	0.412155	0.006773	0.025404	0.000511	0.025404	0.000511	
298	0.7		0.008759	0.000184	0.032091	0.000593	0.009288	0.000188	0.031202	0.000616	0.017882	0.000369	0.109784	0.001530	0.029597	0.000739	0.416341	0.006984	0.025476	0.000527	0.025476	0.000527	
299	0.7		0.008789	0.000187	0.032451	0.000618	0.009277	0.000194	0.031378	0.000624	0.017921	0.000377	0.111007	0.001607	0.029590	0.000754	0.420532	0.007202	0.025548	0.000544	0.025548	0.000544	
300	0.7		0.008819	0.000191	0.032812	0.000644	0.009266	0.000200	0.031555	0.000633	0.017959	0.000384	0.112231	0.001686	0.029585	0.000772	0.424727	0.007428	0.025620	0.000561	0.025620	0.000561	
301	0.7		0.008850	0.000194	0.033173	0.000671	0.009255	0.000207	0.031732	0.000642	0.017998	0.000392	0.113456	0.001767	0.029579	0.000794	0.428926	0.007660	0.025691	0.000578	0.025691	0.000578	
302	0.7		0.008880	0.000198	0.033534	0.000697	0.009244	0.000214	0.031909	0.000651	0.018036	0.000400	0.114683	0.001851	0.029574	0.000818	0.433128	0.007899	0.025763	0.000595	0.025763	0.000595	
303	0.7		0.008911	0.000201	0.033896	0.000724	0.009233	0.000221	0.032086	0.000660	0.018075	0.000409	0.115910	0.001935	0.029569	0.000844	0.437333	0.008143	0.025835	0.000613	0.025835	0.000613	
304	0.7		0.008941	0.000205	0.034257	0.000752	0.009222	0.000229	0.032263	0.000670	0.018113	0.000417	0.117137	0.002020	0.029565	0.000873	0.441539	0.008392	0.025907	0.000630	0.025907	0.000630	
305	0.7		0.008972	0.000209	0.034619	0.000780	0.009211	0.000237	0.032440	0.000680	0.018151	0.000426	0.118365	0.002107	0.029560	0.000904	0.445745	0.008646	0.025978	0.000648	0.025978	0.000648	




==> anc/table_EoS_B_derivatives.dat <==
# Magnetic field-derivatives of EoS observables at B=0, T>0
#  based on the lattice results of the paper
#  ``The QCD equation of state in background magnetic fields''
#
#  contact: Gergely Endrodi
#  gergely.endrodi@physik.uni-regensburg.de
#
#  02. June 2014
#
#  chi_B = d^2/d(eB)^2 p_z
#  D     = 6pi^2 * d^2/d(eB)^2 T*s
#
#
#T(MeV)	chi_B		error		D		error		
90 	-0.00204 	0.001425	-		-
105 	-0.00121 	0.001915	-		-
114	0.000235	0.001448	1.162200	0.037873	
115	0.000383	0.001377	1.168210	0.056471	
116	0.000520	0.001195	1.173990	0.050458	
117	0.000668	0.001084	1.179880	0.052757	
118	0.000803	0.001014	1.186210	0.060164	
119	0.000952	0.001007	1.193330	0.072771	
120	0.001097	0.000977	1.201570	0.081165	
121	0.001255	0.000958	1.211170	0.085564	
122	0.001398	0.000977	1.222410	0.089870	
123	0.001553	0.000963	1.235460	0.096499	
124	0.001720	0.000954	1.250540	0.102741	
125	0.001872	0.000984	1.267850	0.108227	
126	0.002047	0.001024	1.287620	0.110420	
127	0.002207	0.001051	1.310030	0.113020	
128	0.002390	0.001093	1.335310	0.113625	
129	0.002570	0.001141	1.363710	0.114251	
130	0.002748	0.001166	1.395470	0.112564	
131	0.002935	0.001196	1.430830	0.107257	
132	0.003132	0.001228	1.469700	0.103993	
133	0.003340	0.001241	1.511700	0.098594	
134	0.003543	0.001221	1.556460	0.090968	
135	0.003758	0.001206	1.603570	0.082802	
136	0.003970	0.001206	1.652620	0.074320	
137	0.004193	0.001189	1.703200	0.068365	
138	0.004413	0.001167	1.754860	0.060565	
139	0.004645	0.001162	1.807160	0.055711	
140	0.004873	0.001184	1.859740	0.051704	
141	0.005102	0.001165	1.912120	0.049431	
142	0.005340	0.001116	1.963810	0.049424	
143	0.005578	0.001102	2.014280	0.049050	
144	0.005815	0.001097	2.062920	0.050206	
145	0.006063	0.001045	2.109240	0.052050	
146	0.006310	0.001039	2.152700	0.054975	
147	0.006557	0.001030	2.193140	0.059469	
148	0.006802	0.001011	2.230610	0.062989	
149	0.007047	0.001022	2.265190	0.066641	
150	0.007292	0.001028	2.296980	0.068485	
151	0.007535	0.001000	2.326030	0.068468	
152	0.007790	0.001022	2.352450	0.068699	
153	0.008032	0.001004	2.376300	0.069615	
154	0.008287	0.000997	2.397730	0.068890	
155	0.008542	0.001008	2.416800	0.068999	
156	0.008782	0.000997	2.433630	0.068938	
157	0.009035	0.001013	2.448290	0.066344	
158	0.009288	0.001053	2.460920	0.062279	
159	0.009542	0.001053	2.471640	0.058647	
160	0.009795	0.001018	2.480530	0.054560	
161	0.010047	0.001059	2.487760	0.050838	
162	0.010287	0.001035	2.493450	0.046916	
163	0.010538	0.001020	2.497710	0.041969	
164	0.010792	0.001004	2.500710	0.035693	
165	0.011045	0.001039	2.502640	0.031476	
166	0.011283	0.001018	2.503660	0.027900	
167	0.011537	0.001054	2.504030	0.023639	
168	0.011777	0.001042	2.503900	0.021521	
169	0.012030	0.001083	2.503150	0.020332	
170	0.012272	0.001083	2.501280	0.019373	
171	0.012513	0.001072	2.498480	0.019350	
172	0.012755	0.001065	2.495400	0.019280	
173	0.012997	0.001078	2.492440	0.020182	
174	0.013238	0.001034	2.489620	0.021930	
175	0.013468	0.001039	2.486910	0.025027	
176	0.013713	0.001029	2.484280	0.028307	
177	0.013943	0.001023	2.481710	0.030789	
178	0.014175	0.001056	2.479200	0.033797	
179	0.014407	0.001072	2.476690	0.035905	
180	0.014640	0.001042	2.474230	0.036986	
181	0.014872	0.001058	2.471790	0.037989	
182	0.015092	0.001052	2.469330	0.038619	
183	0.015327	0.001038	2.466930	0.040792	
184	0.015547	0.001010	2.464550	0.041515	
185	0.015768	0.001010	2.462190	0.042559	
186	0.015992	0.001003	2.459830	0.042022	
187	0.016213	0.000983	2.457500	0.042008	
188	0.016437	0.000954	2.455180	0.041249	
189	0.016660	0.000939	2.452890	0.040307	
190	0.016870	0.000926	2.450640	0.039730	
191	0.017095	0.000923	2.448390	0.039537	
192	0.017305	0.000899	2.446170	0.039307	
193	0.017517	0.000881	2.443970	0.038360	
194	0.017730	0.000900	2.441810	0.036015	
195	0.017942	0.000895	2.439650	0.035161	
196	0.018155	0.000887	2.437540	0.033639	
197	0.018368	0.000919	2.435430	0.031687	
198	0.018570	0.000948	2.433360	0.028993	
199	0.018783	0.000948	2.431310	0.027751	
200	0.018985	0.000924	2.429270	0.026471	
201	0.019187	0.000905	2.427220	0.025092	
202	0.019388	0.000886	2.425170	0.024482	
203	0.019592	0.000859	2.423120	0.024780	
204	0.019795	0.000868	2.421010	0.025124	
205	0.019998	0.000872	2.418910	0.025853	
206	0.020202	0.000886	2.416800	0.026422	
207	0.020392	0.000885	2.414720	0.026723	
208	0.020597	0.000890	2.412690	0.027839	
209	0.020788	0.000878	2.410700	0.030497	
210	0.020980	0.000914	2.408760	0.032523	
211	0.021172	0.000942	2.406880	0.033057	
212	0.021363	0.000918	2.405050	0.035562	
213	0.021557	0.000947	2.403260	0.037235	
214	0.021750	0.000943	2.401500	0.040293	
215	0.021943	0.000965	2.399780	0.042005	
216	0.022137	0.000950	2.398090	0.044518	
217	0.022318	0.000998	2.396430	0.046454	
218	0.022512	0.001020	2.394790	0.049543	
219	0.022693	0.001018	2.393190	0.052873	
220	0.022875	0.001009	2.391600	0.056271	
221	0.023057	0.001009	2.390040	0.057905	
222	0.023240	0.001002	2.388500	0.061428	
223	0.023422	0.000990	2.386980	0.063829	
224	0.023605	0.001018	2.385490	0.064093	
225	0.023788	0.001048	2.384020	0.064667	
226	0.023958	0.001073	2.382560	0.067764	
227	0.024142	0.001060	2.381110	0.066574	
228	0.024325	0.001047	2.379680	0.069711	
229	0.024497	0.001086	2.378280	0.069551	
230	0.024667	0.001089	2.376880	0.069243	
231	0.024852	0.001074	2.375510	0.069237	
232	0.025023	0.001119	2.374140	0.072553	
233	0.025195	0.001126	2.372790	0.074578	
234	0.025367	0.001128	2.371440	0.073824	
235	0.025540	0.001136	2.370090	0.079886	
236	0.025712	0.001162	2.368770	0.082277	
237	0.025872	0.001157	2.367450	0.083019	
238	0.026043	0.001183	2.366140	0.086610	
239	0.026217	0.001146	2.364820	0.086708	
240	0.026377	0.001097	2.363510	0.087228	
241	0.026550	0.001072	2.362210	0.088798	
242	0.026712	0.001089	2.360900	0.091326	
243	0.026872	0.001080	2.359580	0.092304	
244	0.027045	0.001140	2.358270	0.091663	
245	0.027207	0.001185	2.356950	0.096200	
246	0.027367	0.001197	2.355630	0.093893	
247	0.027528	0.001215	2.354290	0.095528	
248	0.027690	0.001217	2.352950	0.095941	
249	0.027852	0.001149	2.351600	0.097384	
250	0.028013	0.001155	2.350230	0.097853	
251	0.028162	0.001203	2.348850	0.099910	
252	0.028323	0.001165	2.347450	0.098352	
253	0.028487	0.001119	2.346050	0.097765	
254	0.028635	0.001143	2.344610	0.094363	
255	0.028797	0.001121	2.343160	0.093951	
256	0.028947	0.001108	2.341700	0.092919	
257	0.029110	0.001104	2.340220	0.092381	
258	0.029258	0.001138	2.338720	0.091131	
259	0.029408	0.001173	2.337210	0.092001	
260	0.029572	0.001165	2.335680	0.091102	
261	0.029722	0.001156	2.334120	0.089203	
262	0.029872	0.001188	2.332540	0.088048	
263	0.030022	0.001214	2.330940	0.088834	
264	0.030172	0.001174	2.329330	0.088436	
265	0.030322	0.001176	2.327680	0.087914	
266	0.030473	0.001135	2.326020	0.086719	
267	0.030623	0.001086	2.324330	0.084035	
268	0.030773	0.001044	2.322610	0.082790	
269	0.030925	0.001038	2.320880	0.079733	
270	0.031075	0.001041	2.319110	0.077312	
271	0.031213	0.001081	2.317320	0.074731	
272	0.031363	0.001083	2.315490	0.074113	
273	0.031515	0.001123	2.313630	0.071890	
274	0.031653	0.001087	2.311760	0.071388	
275	0.031805	0.001056	2.309840	0.068498	
276	0.031942	0.001008	2.307900	0.070079	
277	0.032093	0.000999	2.305920	0.069609	
278	0.032232	0.000983	2.303900	0.066833	
279	0.032383	0.001016	2.301850	0.064776	
280	0.032522	0.001038	2.299760	0.063339	
281	0.032673	0.001068	2.297640	0.061206	
282	0.032812	0.001101	2.295480	0.059535	
283	0.032950	0.001084	2.293280	0.056632	
284	0.033103	0.001092	2.291030	0.054799	
285	0.033242	0.001127	2.288750	0.053362	
286	0.033380	0.001145	2.286420	0.051071	
287	0.033532	0.001111	2.284050	0.047238	
288	0.033672	0.001110	2.281630	0.045113	
289	0.033810	0.001109	2.279160	0.043487	
290	0.033948	0.001114	2.276660	0.042545	
291	0.034088	0.001116	2.274080	0.041692	
292	0.034240	0.001128	2.271480	0.040216	
293	0.034378	0.001167	2.268830	0.039879	
294	0.034518	0.001200	2.266120	0.040727	
295	0.034657	0.001201	2.263360	0.041754	
296	0.034797	0.001236	2.260540	0.040262	
297	0.034935	0.001308	2.257680	0.041622	
298	0.035075	0.001320	2.254760	0.043106	
299	0.035213	0.001328	2.251770	0.045356	
300	0.035353	0.001313	2.248740	0.048831	
301	0.035492	0.001311	2.245640	0.036041	
302	0.035645	0.001286	2.242470	0.058250	
303	0.035783	0.001282	2.239230	0.054174	
304	0.035923	0.001262	2.235930	0.061568	
305	0.036062	0.001273	2.232560	0.065532	

